Classification of Feynman integral geometries for black-hole scattering at 5PM order

We provide a complete classification of the Feynman integral geometries relevant to the scattering of two black holes at fifth order in the post-Minkowskian (PM) expansion, i.e. at four loops. The analysis includes integrals relevant to both the conservative and dissipative dynamics, as well as to all orders in the self-force (SF) expansion, i.e. the 0SF, 1SF and 2SF orders. By relating the geometries of integrals across different loop orders and integral families, we find that out of the 16,596 potentially contributing integral topologies, only 70 need to be analyzed in detail. By further computing their leading singularities using the loop-by-loop Baikov representation, we show that there only appear two different three-dimensional Calabi-Yau geometries and two different K3 surfaces at this loop order, which together characterize the space of functions beyond polylogarithms to which the 5PM integrals evaluate.

==> anc/BaikovResults.dat.m <==
{(2^(3 - 2*d)*(-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*
   (-x[7]^2 + 4*x[11])^((3 - d)/2)*(-x[1]^2 + 2*x[1]*x[2] - x[2]^2 + 
     x[1]*x[6]*x[7] - x[2]*x[6]*x[7] - x[1]*x[7]^2 + 2*x[1]*x[11] + 
     2*x[2]*x[11] - x[6]^2*x[11] + x[6]*x[7]*x[11] - x[11]^2)^((-4 + d)/2)*
   (-x[8]^2 + 4*x[12])^((3 - d)/2)*(-x[3]^2 - x[3]*x[7]*x[8] + 2*x[3]*x[11] + 
     x[7]*x[8]*x[11] - x[8]^2*x[11] - x[11]^2 + 2*x[3]*x[12] - x[7]^2*x[12] + 
     x[7]*x[8]*x[12] + 2*x[11]*x[12] - x[12]^2)^((-4 + d)/2)*
   (-x[10]^2 + 4*x[13] - 4*y^2*x[13] + 2*y*x[10]*x[14] - x[14]^2)^((4 - d)/2)*
   (-q^4 + q^4*y^2 + 2*q^2*x[5] - 2*q^2*y^2*x[5] - x[5]^2 + y^2*x[5]^2 - 
     q^2*x[10]^2 + 2*q^2*x[13] - 2*q^2*y^2*x[13] + 2*x[5]*x[13] - 
     2*y^2*x[5]*x[13] - x[13]^2 + y^2*x[13]^2 + 2*q^2*y*x[10]*x[14] - 
     q^2*x[14]^2)^((-5 + d)/2)*(-4*x[4]^2 + 4*y^2*x[4]^2 - 
     4*x[4]*x[8]*x[10] - 4*y*x[4]*x[9]*x[10] + x[9]^2*x[10]^2 + 
     8*x[4]*x[12] - 8*y^2*x[4]*x[12] + 4*x[8]*x[10]*x[12] + 
     4*y*x[9]*x[10]*x[12] - 4*x[10]^2*x[12] - 4*x[12]^2 + 4*y^2*x[12]^2 + 
     8*x[4]*x[13] - 8*y^2*x[4]*x[13] - 4*x[8]^2*x[13] - 8*y*x[8]*x[9]*x[13] - 
     4*x[9]^2*x[13] + 4*x[8]*x[10]*x[13] + 4*y*x[9]*x[10]*x[13] + 
     8*x[12]*x[13] - 8*y^2*x[12]*x[13] - 4*x[13]^2 + 4*y^2*x[13]^2 + 
     4*y*x[4]*x[8]*x[14] + 4*x[4]*x[9]*x[14] + 2*x[8]*x[9]*x[10]*x[14] - 
     4*y*x[8]*x[12]*x[14] - 4*x[9]*x[12]*x[14] + 8*y*x[10]*x[12]*x[14] - 
     4*y*x[8]*x[13]*x[14] - 4*x[9]*x[13]*x[14] + x[8]^2*x[14]^2 - 
     4*x[12]*x[14]^2)^((-5 + d)/2))/(Pi^5*Gamma[(-3 + d)/2]^2*
   Gamma[(-2 + d)/2]^2), (2^(-1 - d)*(q^2)^((3 - d)/2)*
   (-x[7]^2 + 4*x[10])^((3 - d)/2)*(-x[1]^2 + 2*x[1]*x[2] - x[2]^2 + 
     x[1]*x[6]*x[7] - x[2]*x[6]*x[7] - x[1]*x[7]^2 + 2*x[1]*x[10] + 
     2*x[2]*x[10] - x[6]^2*x[10] + x[6]*x[7]*x[10] - x[10]^2)^((-4 + d)/2)*
   (-x[8]^2 + 4*x[11])^((3 - d)/2)*(-x[3]^2 - x[3]*x[7]*x[8] + 2*x[3]*x[10] + 
     x[7]*x[8]*x[10] - x[8]^2*x[10] - x[10]^2 + 2*x[3]*x[11] - x[7]^2*x[11] + 
     x[7]*x[8]*x[11] + 2*x[10]*x[11] - x[11]^2)^((-4 + d)/2)*
   (-x[9]^2 + 4*x[12])^((3 - d)/2)*(-q^4 + 2*q^2*x[5] - x[5]^2 - q^2*x[9]^2 + 
     2*q^2*x[12] + 2*x[5]*x[12] - x[12]^2)^((-4 + d)/2)*
   (-x[4]^2 - x[4]*x[8]*x[9] + 2*x[4]*x[11] + x[8]*x[9]*x[11] - 
     x[9]^2*x[11] - x[11]^2 + 2*x[4]*x[12] - x[8]^2*x[12] + x[8]*x[9]*x[12] + 
     2*x[11]*x[12] - x[12]^2)^((-4 + d)/2))/(Pi^4*Gamma[(-2 + d)/2]^4), 
 -((2^(3 - 2*d)*(-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*
    (-x[9]^2 + 2*x[9]*x[10] - x[10]^2 + 4*x[11])^((3 - d)/2)*
    (-x[1]^2 + 2*x[1]*x[2] - x[2]^2 + x[1]*x[7]*x[9] - x[2]*x[7]*x[9] - 
      x[1]*x[9]^2 - x[1]*x[7]*x[10] + x[2]*x[7]*x[10] + x[1]*x[9]*x[10] + 
      x[2]*x[9]*x[10] - x[2]*x[10]^2 + 2*x[1]*x[11] + 2*x[2]*x[11] - 
      x[7]^2*x[11] + x[7]*x[9]*x[11] + x[7]*x[10]*x[11] - x[9]*x[10]*x[11] - 
      x[11]^2)^((-4 + d)/2)*(4*x[11] - x[13]^2)^((3 - d)/2)*
    (-x[10]^2 + 4*x[12] - 4*y^2*x[12] + 2*y*x[10]*x[14] - x[14]^2)^
     ((4 - d)/2)*(-q^4 + q^4*y^2 + 2*q^2*x[6] - 2*q^2*y^2*x[6] - x[6]^2 + 
      y^2*x[6]^2 - q^2*x[10]^2 + 2*q^2*x[12] - 2*q^2*y^2*x[12] + 
      2*x[6]*x[12] - 2*y^2*x[6]*x[12] - x[12]^2 + y^2*x[12]^2 + 
      2*q^2*y*x[10]*x[14] - q^2*x[14]^2)^((-5 + d)/2)*
    (-4*x[5]^2 + 4*y^2*x[5]^2 + 4*x[5]*x[9]*x[10] - 4*x[5]*x[10]^2 + 
      8*x[5]*x[11] - 8*y^2*x[5]*x[11] - 4*x[9]*x[10]*x[11] - 4*x[11]^2 + 
      4*y^2*x[11]^2 + 8*x[5]*x[12] - 8*y^2*x[5]*x[12] - 4*x[9]^2*x[12] + 
      4*x[9]*x[10]*x[12] + 8*x[11]*x[12] - 8*y^2*x[11]*x[12] - 4*x[12]^2 + 
      4*y^2*x[12]^2 - 4*y*x[5]*x[10]*x[13] + 4*y*x[10]*x[11]*x[13] + 
      8*y*x[9]*x[12]*x[13] - 4*y*x[10]*x[12]*x[13] + x[10]^2*x[13]^2 - 
      4*x[12]*x[13]^2 - 4*y*x[5]*x[9]*x[14] + 4*y*x[5]*x[10]*x[14] + 
      4*y*x[9]*x[11]*x[14] + 4*y*x[10]*x[11]*x[14] + 4*y*x[9]*x[12]*x[14] - 
      4*y*x[10]*x[12]*x[14] + 4*x[5]*x[13]*x[14] - 2*x[9]*x[10]*x[13]*x[14] + 
      2*x[10]^2*x[13]*x[14] - 4*x[11]*x[13]*x[14] - 4*x[12]*x[13]*x[14] + 
      x[9]^2*x[14]^2 - 2*x[9]*x[10]*x[14]^2 + x[10]^2*x[14]^2 - 
      4*x[11]*x[14]^2)^((-5 + d)/2)*(-x[3]^2 + 2*x[3]*x[4] - x[4]^2 + 
      2*x[3]*x[11] + 2*x[4]*x[11] - x[8]^2*x[11] - x[11]^2 - 
      x[3]*x[8]*x[13] + x[4]*x[8]*x[13] - x[8]*x[11]*x[13] - x[3]*x[13]^2 - 
      2*x[8]*x[11]*x[14] - x[3]*x[13]*x[14] + x[4]*x[13]*x[14] - 
      x[11]*x[13]*x[14] - x[11]*x[14]^2)^((-4 + d)/2))/
   (Pi^5*Gamma[(-3 + d)/2]^2*Gamma[(-2 + d)/2]^2)), 
 (2^(7 - 3*d)*(-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*
   (-x[9]^2 + 2*x[9]*x[11] - x[11]^2 + 4*x[12])^((3 - d)/2)*
   (-x[1]^2 + 2*x[1]*x[2] - x[2]^2 + x[1]*x[8]*x[9] - x[2]*x[8]*x[9] - 
     x[1]*x[9]^2 - x[1]*x[8]*x[11] + x[2]*x[8]*x[11] + x[1]*x[9]*x[11] + 
     x[2]*x[9]*x[11] - x[2]*x[11]^2 + 2*x[1]*x[12] + 2*x[2]*x[12] - 
     x[8]^2*x[12] + x[8]*x[9]*x[12] + x[8]*x[11]*x[12] - x[9]*x[11]*x[12] - 
     x[12]^2)^((-4 + d)/2)*(-x[5]^2 + 2*x[5]*x[6] - x[6]^2 - x[5]*x[11]^2 + 
     2*x[5]*x[13] + 2*x[6]*x[13] - x[13]^2 + x[5]*x[11]*x[14] - 
     x[6]*x[11]*x[14] + x[11]*x[13]*x[14] - x[13]*x[14]^2)^((4 - d)/2)*
   (4*x[3]*x[4]*x[5] - 4*x[4]^2*x[5] - 4*x[4]*x[5]^2 - 4*x[3]*x[4]*x[6] + 
     4*x[4]*x[5]*x[6] + x[5]^2*x[9]^2 - 2*x[5]*x[6]*x[9]^2 + x[6]^2*x[9]^2 - 
     2*x[3]*x[5]*x[9]*x[11] + 4*x[4]*x[5]*x[9]*x[11] + 
     2*x[3]*x[6]*x[9]*x[11] + 2*x[5]*x[6]*x[9]*x[11] - 2*x[6]^2*x[9]*x[11] + 
     x[3]^2*x[11]^2 - 4*x[4]*x[5]*x[11]^2 - 2*x[3]*x[6]*x[11]^2 + 
     x[6]^2*x[11]^2 - 4*x[3]*x[5]*x[12] + 4*x[4]*x[5]*x[12] + 
     4*x[3]*x[6]*x[12] + 4*x[4]*x[6]*x[12] + 4*x[5]*x[6]*x[12] - 
     4*x[6]^2*x[12] - 2*x[5]*x[9]*x[11]*x[12] - 2*x[6]*x[9]*x[11]*x[12] - 
     2*x[3]*x[11]^2*x[12] + 2*x[6]*x[11]^2*x[12] - 4*x[6]*x[12]^2 + 
     x[11]^2*x[12]^2 - 4*x[3]^2*x[13] + 4*x[3]*x[4]*x[13] + 
     4*x[3]*x[5]*x[13] + 4*x[4]*x[5]*x[13] + 4*x[3]*x[6]*x[13] - 
     4*x[5]*x[6]*x[13] - 2*x[5]*x[9]^2*x[13] - 2*x[6]*x[9]^2*x[13] - 
     2*x[3]*x[9]*x[11]*x[13] + 2*x[5]*x[9]*x[11]*x[13] + 
     4*x[6]*x[9]*x[11]*x[13] + 2*x[3]*x[11]^2*x[13] - 2*x[6]*x[11]^2*x[13] + 
     4*x[3]*x[12]*x[13] - 4*x[4]*x[12]*x[13] + 4*x[6]*x[12]*x[13] + 
     2*x[9]*x[11]*x[12]*x[13] - 2*x[11]^2*x[12]*x[13] - 4*x[3]*x[13]^2 + 
     x[9]^2*x[13]^2 - 2*x[9]*x[11]*x[13]^2 + x[11]^2*x[13]^2 - 
     2*x[4]*x[5]*x[9]*x[14] + 2*x[4]*x[6]*x[9]*x[14] - 
     2*x[3]*x[4]*x[11]*x[14] + 4*x[4]*x[5]*x[11]*x[14] - 
     2*x[4]*x[6]*x[11]*x[14] + 2*x[5]*x[9]*x[12]*x[14] - 
     2*x[6]*x[9]*x[12]*x[14] + 2*x[3]*x[11]*x[12]*x[14] + 
     2*x[4]*x[11]*x[12]*x[14] - 2*x[6]*x[11]*x[12]*x[14] - 
     2*x[11]*x[12]^2*x[14] + 4*x[3]*x[9]*x[13]*x[14] - 
     2*x[4]*x[9]*x[13]*x[14] - 2*x[5]*x[9]*x[13]*x[14] - 
     2*x[6]*x[9]*x[13]*x[14] - 2*x[3]*x[11]*x[13]*x[14] + 
     2*x[4]*x[11]*x[13]*x[14] + 2*x[6]*x[11]*x[13]*x[14] - 
     2*x[9]*x[12]*x[13]*x[14] + 4*x[11]*x[12]*x[13]*x[14] + 
     2*x[9]*x[13]^2*x[14] - 2*x[11]*x[13]^2*x[14] + x[4]^2*x[14]^2 - 
     2*x[4]*x[12]*x[14]^2 + x[12]^2*x[14]^2 - 2*x[4]*x[13]*x[14]^2 - 
     2*x[12]*x[13]*x[14]^2 + x[13]^2*x[14]^2)^((-5 + d)/2)*
   (-x[11]^2 + 4*x[13] - 4*y^2*x[13] - 2*y*x[11]*x[15] - x[15]^2)^((4 - d)/2)*
   (-q^4 + q^4*y^2 + 2*q^2*x[7] - 2*q^2*y^2*x[7] - x[7]^2 + y^2*x[7]^2 - 
     q^2*x[11]^2 + 2*q^2*x[13] - 2*q^2*y^2*x[13] + 2*x[7]*x[13] - 
     2*y^2*x[7]*x[13] - x[13]^2 + y^2*x[13]^2 - 2*q^2*y*x[11]*x[15] - 
     q^2*x[15]^2)^((-5 + d)/2)*(-4*x[5]^2 + 4*y^2*x[5]^2 + 8*x[5]*x[6] - 
     8*y^2*x[5]*x[6] - 4*x[6]^2 + 4*y^2*x[6]^2 - 4*y*x[5]*x[10]*x[11] + 
     4*y*x[6]*x[10]*x[11] - 4*x[5]*x[11]^2 + x[10]^2*x[11]^2 + 8*x[5]*x[13] - 
     8*y^2*x[5]*x[13] + 8*x[6]*x[13] - 8*y^2*x[6]*x[13] - 4*x[10]^2*x[13] - 
     4*y*x[10]*x[11]*x[13] - 4*x[13]^2 + 4*y^2*x[13]^2 + 4*x[5]*x[11]*x[14] - 
     4*x[6]*x[11]*x[14] + 8*y*x[10]*x[13]*x[14] + 4*x[11]*x[13]*x[14] - 
     4*x[13]*x[14]^2 - 4*x[5]*x[10]*x[15] + 4*x[6]*x[10]*x[15] - 
     4*y*x[5]*x[11]*x[15] - 4*y*x[6]*x[11]*x[15] - 2*x[10]*x[11]^2*x[15] + 
     4*x[10]*x[13]*x[15] + 4*y*x[11]*x[13]*x[15] + 4*y*x[5]*x[14]*x[15] - 
     4*y*x[6]*x[14]*x[15] + 2*x[10]*x[11]*x[14]*x[15] - 
     4*y*x[13]*x[14]*x[15] - 4*x[6]*x[15]^2 + x[11]^2*x[15]^2 - 
     2*x[11]*x[14]*x[15]^2 + x[14]^2*x[15]^2)^((-5 + d)/2))/
  (Pi^(11/2)*Gamma[(-3 + d)/2]^3*Gamma[(-2 + d)/2]), 
 (2^(7 - 3*d)*(-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*
   (-x[9]^2 + 4*x[12])^((3 - d)/2)*(-x[1]^2 + 2*x[1]*x[2] - x[2]^2 + 
     x[1]*x[8]*x[9] - x[2]*x[8]*x[9] - x[1]*x[9]^2 + 2*x[1]*x[12] + 
     2*x[2]*x[12] - x[8]^2*x[12] + x[8]*x[9]*x[12] - x[12]^2)^((-4 + d)/2)*
   (-x[5]^2 + 2*x[5]*x[6] - x[6]^2 - x[5]*x[11]^2 + 2*x[5]*x[13] + 
     2*x[6]*x[13] - x[13]^2 - x[5]*x[11]*x[14] + x[6]*x[11]*x[14] - 
     x[11]*x[13]*x[14] - x[13]*x[14]^2)^((4 - d)/2)*
   (4*x[3]*x[4]*x[5] - 4*x[4]^2*x[5] - 4*x[4]*x[5]^2 - 4*x[3]*x[4]*x[6] + 
     4*x[4]*x[5]*x[6] + x[5]^2*x[9]^2 - 2*x[5]*x[6]*x[9]^2 + x[6]^2*x[9]^2 + 
     2*x[3]*x[5]*x[9]*x[11] - 4*x[4]*x[5]*x[9]*x[11] - 2*x[5]^2*x[9]*x[11] - 
     2*x[3]*x[6]*x[9]*x[11] + 2*x[5]*x[6]*x[9]*x[11] + x[3]^2*x[11]^2 - 
     2*x[3]*x[5]*x[11]^2 + x[5]^2*x[11]^2 - 4*x[3]*x[5]*x[12] + 
     4*x[4]*x[5]*x[12] + 4*x[3]*x[6]*x[12] + 4*x[4]*x[6]*x[12] + 
     4*x[5]*x[6]*x[12] - 4*x[6]^2*x[12] + 2*x[5]*x[9]*x[11]*x[12] + 
     2*x[6]*x[9]*x[11]*x[12] - 2*x[3]*x[11]^2*x[12] - 2*x[5]*x[11]^2*x[12] - 
     4*x[6]*x[12]^2 + x[11]^2*x[12]^2 - 4*x[3]^2*x[13] + 4*x[3]*x[4]*x[13] + 
     4*x[3]*x[5]*x[13] + 4*x[4]*x[5]*x[13] + 4*x[3]*x[6]*x[13] - 
     4*x[5]*x[6]*x[13] - 2*x[5]*x[9]^2*x[13] - 2*x[6]*x[9]^2*x[13] + 
     2*x[3]*x[9]*x[11]*x[13] + 2*x[5]*x[9]*x[11]*x[13] + 4*x[3]*x[12]*x[13] - 
     4*x[4]*x[12]*x[13] + 4*x[6]*x[12]*x[13] - 2*x[9]*x[11]*x[12]*x[13] - 
     4*x[3]*x[13]^2 + x[9]^2*x[13]^2 - 2*x[4]*x[5]*x[9]*x[14] + 
     2*x[4]*x[6]*x[9]*x[14] + 2*x[3]*x[4]*x[11]*x[14] - 
     2*x[4]*x[5]*x[11]*x[14] + 2*x[5]*x[9]*x[12]*x[14] - 
     2*x[6]*x[9]*x[12]*x[14] - 2*x[3]*x[11]*x[12]*x[14] - 
     2*x[4]*x[11]*x[12]*x[14] - 2*x[5]*x[11]*x[12]*x[14] + 
     4*x[6]*x[11]*x[12]*x[14] + 2*x[11]*x[12]^2*x[14] + 
     4*x[3]*x[9]*x[13]*x[14] - 2*x[4]*x[9]*x[13]*x[14] - 
     2*x[5]*x[9]*x[13]*x[14] - 2*x[6]*x[9]*x[13]*x[14] - 
     2*x[3]*x[11]*x[13]*x[14] + 2*x[5]*x[11]*x[13]*x[14] - 
     2*x[9]*x[12]*x[13]*x[14] - 2*x[11]*x[12]*x[13]*x[14] + 
     2*x[9]*x[13]^2*x[14] + x[4]^2*x[14]^2 - 2*x[4]*x[12]*x[14]^2 + 
     x[12]^2*x[14]^2 - 2*x[4]*x[13]*x[14]^2 - 2*x[12]*x[13]*x[14]^2 + 
     x[13]^2*x[14]^2)^((-5 + d)/2)*(-x[11]^2 + 4*x[13] - 4*y^2*x[13] - 
     2*y*x[11]*x[15] - x[15]^2)^((4 - d)/2)*
   (-q^4 + q^4*y^2 + 2*q^2*x[7] - 2*q^2*y^2*x[7] - x[7]^2 + y^2*x[7]^2 - 
     q^2*x[11]^2 + 2*q^2*x[13] - 2*q^2*y^2*x[13] + 2*x[7]*x[13] - 
     2*y^2*x[7]*x[13] - x[13]^2 + y^2*x[13]^2 - 2*q^2*y*x[11]*x[15] - 
     q^2*x[15]^2)^((-5 + d)/2)*(-4*x[5]^2 + 4*y^2*x[5]^2 + 8*x[5]*x[6] - 
     8*y^2*x[5]*x[6] - 4*x[6]^2 + 4*y^2*x[6]^2 + 4*y*x[5]*x[10]*x[11] - 
     4*y*x[6]*x[10]*x[11] - 4*x[5]*x[11]^2 + x[10]^2*x[11]^2 + 8*x[5]*x[13] - 
     8*y^2*x[5]*x[13] + 8*x[6]*x[13] - 8*y^2*x[6]*x[13] - 4*x[10]^2*x[13] + 
     4*y*x[10]*x[11]*x[13] - 4*x[13]^2 + 4*y^2*x[13]^2 - 4*x[5]*x[11]*x[14] + 
     4*x[6]*x[11]*x[14] + 8*y*x[10]*x[13]*x[14] - 4*x[11]*x[13]*x[14] - 
     4*x[13]*x[14]^2 + 4*x[5]*x[10]*x[15] - 4*x[6]*x[10]*x[15] - 
     8*y*x[5]*x[11]*x[15] + 4*x[10]*x[13]*x[15] - 4*y*x[5]*x[14]*x[15] + 
     4*y*x[6]*x[14]*x[15] + 2*x[10]*x[11]*x[14]*x[15] - 
     4*y*x[13]*x[14]*x[15] - 4*x[5]*x[15]^2 + x[14]^2*x[15]^2)^((-5 + d)/2))/
  (Pi^(11/2)*Gamma[(-3 + d)/2]^3*Gamma[(-2 + d)/2]), 
 (2^(3 - 2*d)*(-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*
   (-x[9]^2 + 4*x[12])^((3 - d)/2)*(-x[1]^2 + 2*x[1]*x[2] - x[2]^2 + 
     x[1]*x[8]*x[9] - x[2]*x[8]*x[9] - x[1]*x[9]^2 + 2*x[1]*x[12] + 
     2*x[2]*x[12] - x[8]^2*x[12] + x[8]*x[9]*x[12] - x[12]^2)^((-4 + d)/2)*
   (-x[9]^2 + 4*x[13])^((3 - d)/2)*(-x[3]^2 + 2*x[3]*x[5] - x[5]^2 - 
     x[5]*x[9]^2 - x[3]*x[9]*x[10] + x[5]*x[9]*x[10] + 2*x[3]*x[13] + 
     2*x[5]*x[13] + x[9]*x[10]*x[13] - x[10]^2*x[13] - x[13]^2)^((-4 + d)/2)*
   (-q^4 + 2*q^2*x[6] - x[6]^2 + 2*q^2*x[7] + 2*x[6]*x[7] - x[7]^2 - 
     q^2*x[14]^2)^((4 - d)/2)*(-q^4 + q^4*y^2 + 2*q^2*x[6] - 2*q^2*y^2*x[6] - 
     x[6]^2 + y^2*x[6]^2 + 2*q^2*x[7] - 2*q^2*y^2*x[7] + 2*x[6]*x[7] - 
     2*y^2*x[6]*x[7] - x[7]^2 + y^2*x[7]^2 - q^2*x[11]^2 + 
     2*q^2*y*x[11]*x[14] - q^2*x[14]^2)^((-5 + d)/2)*
   (-4*q^4*x[4] - 4*q^2*x[4]^2 + 4*q^2*x[4]*x[6] + 4*q^2*x[4]*x[7] - 
     4*q^2*x[6]*x[7] + q^4*x[9]^2 - 2*q^2*x[6]*x[9]^2 + x[6]^2*x[9]^2 - 
     2*q^2*x[7]*x[9]^2 - 2*x[6]*x[7]*x[9]^2 + x[7]^2*x[9]^2 + 
     4*q^2*x[4]*x[12] - 4*x[4]*x[6]*x[12] + 4*q^2*x[7]*x[12] + 
     4*x[4]*x[7]*x[12] + 4*x[6]*x[7]*x[12] - 4*x[7]^2*x[12] - 
     4*x[7]*x[12]^2 + 4*q^2*x[4]*x[13] + 4*q^2*x[6]*x[13] + 
     4*x[4]*x[6]*x[13] - 4*x[6]^2*x[13] - 4*x[4]*x[7]*x[13] + 
     4*x[6]*x[7]*x[13] - 4*q^2*x[12]*x[13] + 4*x[6]*x[12]*x[13] + 
     4*x[7]*x[12]*x[13] - 4*x[6]*x[13]^2 + 2*q^4*x[9]*x[14] + 
     4*q^2*x[4]*x[9]*x[14] - 2*q^2*x[6]*x[9]*x[14] - 2*q^2*x[7]*x[9]*x[14] - 
     2*q^2*x[9]*x[12]*x[14] + 2*x[6]*x[9]*x[12]*x[14] - 
     2*x[7]*x[9]*x[12]*x[14] - 2*q^2*x[9]*x[13]*x[14] - 
     2*x[6]*x[9]*x[13]*x[14] + 2*x[7]*x[9]*x[13]*x[14] + q^4*x[14]^2 - 
     2*q^2*x[12]*x[14]^2 + x[12]^2*x[14]^2 - 2*q^2*x[13]*x[14]^2 - 
     2*x[12]*x[13]*x[14]^2 + x[13]^2*x[14]^2)^((-5 + d)/2))/
  (Pi^5*Gamma[(-3 + d)/2]^2*Gamma[(-2 + d)/2]^2), 
 -((2^(11 - 4*d)*(-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*
    (-q^4 + 2*q^2*x[8] - x[8]^2 + 2*q^2*x[9] + 2*x[8]*x[9] - x[9]^2 - 
      q^2*x[16]^2)^((4 - d)/2)*(-q^4 + q^4*y^2 + 2*q^2*x[8] - 
      2*q^2*y^2*x[8] - x[8]^2 + y^2*x[8]^2 + 2*q^2*x[9] - 2*q^2*y^2*x[9] + 
      2*x[8]*x[9] - 2*y^2*x[8]*x[9] - x[9]^2 + y^2*x[9]^2 - q^2*x[13]^2 + 
      2*q^2*y*x[13]*x[16] - q^2*x[16]^2)^((-5 + d)/2)*
    (-x[5]^2 + 2*x[5]*x[8] - x[8]^2 - x[8]*x[11]^2 + 2*x[5]*x[14] + 
      2*x[8]*x[14] - x[14]^2 + x[5]*x[11]*x[16] - x[8]*x[11]*x[16] - 
      x[11]*x[14]*x[16] - x[14]*x[16]^2)^((4 - d)/2)*
    (-4*x[1]^2*x[5] + 4*x[1]*x[2]*x[5] + 4*x[1]*x[3]*x[5] - 
      4*x[2]*x[3]*x[5] - 4*x[1]*x[5]^2 + 4*x[1]*x[2]*x[8] - 4*x[2]^2*x[8] - 
      4*x[1]*x[3]*x[8] + 4*x[2]*x[3]*x[8] + 4*x[1]*x[5]*x[8] + 
      4*x[2]*x[5]*x[8] - 4*x[2]*x[8]^2 + x[5]^2*x[10]^2 - 
      2*x[5]*x[8]*x[10]^2 + x[8]^2*x[10]^2 + 2*x[1]*x[5]*x[10]*x[11] - 
      2*x[3]*x[5]*x[10]*x[11] + 2*x[1]*x[8]*x[10]*x[11] - 
      4*x[2]*x[8]*x[10]*x[11] + 2*x[3]*x[8]*x[10]*x[11] + 
      2*x[5]*x[8]*x[10]*x[11] - 2*x[8]^2*x[10]*x[11] + x[1]^2*x[11]^2 - 
      2*x[1]*x[3]*x[11]^2 + x[3]^2*x[11]^2 - 2*x[1]*x[8]*x[11]^2 - 
      2*x[3]*x[8]*x[11]^2 + x[8]^2*x[11]^2 - 4*x[1]*x[2]*x[14] + 
      4*x[1]*x[3]*x[14] + 4*x[2]*x[3]*x[14] - 4*x[3]^2*x[14] + 
      4*x[1]*x[5]*x[14] + 4*x[3]*x[5]*x[14] + 4*x[2]*x[8]*x[14] + 
      4*x[3]*x[8]*x[14] - 4*x[5]*x[8]*x[14] - 2*x[5]*x[10]^2*x[14] - 
      2*x[8]*x[10]^2*x[14] - 2*x[1]*x[10]*x[11]*x[14] + 
      2*x[3]*x[10]*x[11]*x[14] + 2*x[8]*x[10]*x[11]*x[14] - 4*x[3]*x[14]^2 + 
      x[10]^2*x[14]^2 - 2*x[1]*x[5]*x[10]*x[16] + 2*x[2]*x[5]*x[10]*x[16] + 
      2*x[1]*x[8]*x[10]*x[16] - 2*x[2]*x[8]*x[10]*x[16] + 
      2*x[1]^2*x[11]*x[16] - 2*x[1]*x[2]*x[11]*x[16] - 
      2*x[1]*x[3]*x[11]*x[16] + 2*x[2]*x[3]*x[11]*x[16] + 
      4*x[1]*x[5]*x[11]*x[16] - 2*x[1]*x[8]*x[11]*x[16] - 
      2*x[2]*x[8]*x[11]*x[16] - 2*x[1]*x[10]*x[14]*x[16] - 
      2*x[2]*x[10]*x[14]*x[16] + 4*x[3]*x[10]*x[14]*x[16] - 
      2*x[5]*x[10]*x[14]*x[16] - 2*x[8]*x[10]*x[14]*x[16] - 
      2*x[1]*x[11]*x[14]*x[16] - 2*x[3]*x[11]*x[14]*x[16] + 
      2*x[8]*x[11]*x[14]*x[16] + 2*x[10]*x[14]^2*x[16] + x[1]^2*x[16]^2 - 
      2*x[1]*x[2]*x[16]^2 + x[2]^2*x[16]^2 - 2*x[1]*x[14]*x[16]^2 - 
      2*x[2]*x[14]*x[16]^2 + x[14]^2*x[16]^2)^((-5 + d)/2)*
    (-x[6]^2 + 2*x[6]*x[8] - x[8]^2 - x[8]*x[12]^2 + 2*x[6]*x[15] + 
      2*x[8]*x[15] - x[15]^2 + x[6]*x[12]*x[16] - x[8]*x[12]*x[16] - 
      x[12]*x[15]*x[16] - x[15]*x[16]^2)^((4 - d)/2)*
    (-4*q^4*x[6] - 4*q^2*x[6]^2 + 4*q^2*x[6]*x[7] + 4*q^2*x[6]*x[8] + 
      4*q^2*x[7]*x[8] + 4*x[6]*x[7]*x[8] - 4*x[7]^2*x[8] - 4*x[7]*x[8]^2 + 
      4*q^2*x[6]*x[9] - 4*x[6]*x[7]*x[9] - 4*q^2*x[8]*x[9] + 
      4*x[7]*x[8]*x[9] + q^4*x[12]^2 - 2*q^2*x[8]*x[12]^2 + x[8]^2*x[12]^2 - 
      2*q^2*x[9]*x[12]^2 - 2*x[8]*x[9]*x[12]^2 + x[9]^2*x[12]^2 + 
      4*q^2*x[6]*x[15] - 4*q^2*x[7]*x[15] - 4*x[6]*x[8]*x[15] + 
      4*x[7]*x[8]*x[15] + 4*q^2*x[9]*x[15] + 4*x[6]*x[9]*x[15] + 
      4*x[7]*x[9]*x[15] + 4*x[8]*x[9]*x[15] - 4*x[9]^2*x[15] - 
      4*x[9]*x[15]^2 + 2*q^4*x[12]*x[16] + 4*q^2*x[6]*x[12]*x[16] - 
      2*q^2*x[7]*x[12]*x[16] - 2*q^2*x[8]*x[12]*x[16] - 
      2*x[7]*x[8]*x[12]*x[16] - 2*q^2*x[9]*x[12]*x[16] + 
      2*x[7]*x[9]*x[12]*x[16] - 2*q^2*x[12]*x[15]*x[16] + 
      2*x[8]*x[12]*x[15]*x[16] - 2*x[9]*x[12]*x[15]*x[16] + q^4*x[16]^2 - 
      2*q^2*x[7]*x[16]^2 + x[7]^2*x[16]^2 - 2*q^2*x[15]*x[16]^2 - 
      2*x[7]*x[15]*x[16]^2 + x[15]^2*x[16]^2)^((-5 + d)/2)*
    (-4*x[4]*x[5]*x[6] - 4*x[4]^2*x[8] + 4*x[4]*x[5]*x[8] + 
      4*x[4]*x[6]*x[8] - 4*x[4]*x[8]^2 + x[6]^2*x[11]^2 - 
      2*x[6]*x[8]*x[11]^2 + x[8]^2*x[11]^2 - 2*x[5]*x[6]*x[11]*x[12] - 
      4*x[4]*x[8]*x[11]*x[12] + 2*x[5]*x[8]*x[11]*x[12] + 
      2*x[6]*x[8]*x[11]*x[12] - 2*x[8]^2*x[11]*x[12] + x[5]^2*x[12]^2 - 
      2*x[5]*x[8]*x[12]^2 + x[8]^2*x[12]^2 + 4*x[4]*x[6]*x[14] + 
      4*x[5]*x[6]*x[14] - 4*x[6]^2*x[14] + 4*x[4]*x[8]*x[14] - 
      4*x[5]*x[8]*x[14] + 4*x[6]*x[8]*x[14] + 2*x[6]*x[11]*x[12]*x[14] + 
      2*x[8]*x[11]*x[12]*x[14] - 2*x[5]*x[12]^2*x[14] - 
      2*x[8]*x[12]^2*x[14] - 4*x[6]*x[14]^2 + x[12]^2*x[14]^2 + 
      4*x[4]*x[5]*x[15] - 4*x[5]^2*x[15] + 4*x[5]*x[6]*x[15] + 
      4*x[4]*x[8]*x[15] + 4*x[5]*x[8]*x[15] - 4*x[6]*x[8]*x[15] - 
      2*x[6]*x[11]^2*x[15] - 2*x[8]*x[11]^2*x[15] + 2*x[5]*x[11]*x[12]*
       x[15] + 2*x[8]*x[11]*x[12]*x[15] - 4*x[4]*x[14]*x[15] + 
      4*x[5]*x[14]*x[15] + 4*x[6]*x[14]*x[15] - 2*x[11]*x[12]*x[14]*x[15] - 
      4*x[5]*x[15]^2 + x[11]^2*x[15]^2 + 2*x[4]*x[6]*x[11]*x[16] - 
      2*x[4]*x[8]*x[11]*x[16] + 2*x[4]*x[5]*x[12]*x[16] - 
      2*x[4]*x[8]*x[12]*x[16] - 2*x[6]*x[11]*x[14]*x[16] + 
      2*x[8]*x[11]*x[14]*x[16] - 2*x[4]*x[12]*x[14]*x[16] - 
      2*x[5]*x[12]*x[14]*x[16] + 4*x[6]*x[12]*x[14]*x[16] - 
      2*x[8]*x[12]*x[14]*x[16] + 2*x[12]*x[14]^2*x[16] - 
      2*x[4]*x[11]*x[15]*x[16] + 4*x[5]*x[11]*x[15]*x[16] - 
      2*x[6]*x[11]*x[15]*x[16] - 2*x[8]*x[11]*x[15]*x[16] - 
      2*x[5]*x[12]*x[15]*x[16] + 2*x[8]*x[12]*x[15]*x[16] - 
      2*x[11]*x[14]*x[15]*x[16] - 2*x[12]*x[14]*x[15]*x[16] + 
      2*x[11]*x[15]^2*x[16] + x[4]^2*x[16]^2 - 2*x[4]*x[14]*x[16]^2 + 
      x[14]^2*x[16]^2 - 2*x[4]*x[15]*x[16]^2 - 2*x[14]*x[15]*x[16]^2 + 
      x[15]^2*x[16]^2)^((-5 + d)/2))/(Pi^6*Gamma[(-3 + d)/2]^4)), 
 (2^(11 - 4*d)*(-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*
   (-x[4]^2 + 2*x[4]*x[6] - x[6]^2 - x[6]*x[10]^2 + 2*x[4]*x[13] + 
     2*x[6]*x[13] - x[13]^2 + x[4]*x[10]*x[15] - x[6]*x[10]*x[15] - 
     x[10]*x[13]*x[15] - x[13]*x[15]^2)^((4 - d)/2)*
   (-4*x[1]^2*x[4] + 4*x[1]*x[2]*x[4] + 4*x[1]*x[3]*x[4] - 4*x[2]*x[3]*x[4] - 
     4*x[1]*x[4]^2 + 4*x[1]*x[2]*x[6] - 4*x[2]^2*x[6] - 4*x[1]*x[3]*x[6] + 
     4*x[2]*x[3]*x[6] + 4*x[1]*x[4]*x[6] + 4*x[2]*x[4]*x[6] - 4*x[2]*x[6]^2 + 
     x[4]^2*x[9]^2 - 2*x[4]*x[6]*x[9]^2 + x[6]^2*x[9]^2 + 
     2*x[1]*x[4]*x[9]*x[10] - 2*x[3]*x[4]*x[9]*x[10] + 
     2*x[1]*x[6]*x[9]*x[10] - 4*x[2]*x[6]*x[9]*x[10] + 
     2*x[3]*x[6]*x[9]*x[10] + 2*x[4]*x[6]*x[9]*x[10] - 2*x[6]^2*x[9]*x[10] + 
     x[1]^2*x[10]^2 - 2*x[1]*x[3]*x[10]^2 + x[3]^2*x[10]^2 - 
     2*x[1]*x[6]*x[10]^2 - 2*x[3]*x[6]*x[10]^2 + x[6]^2*x[10]^2 - 
     4*x[1]*x[2]*x[13] + 4*x[1]*x[3]*x[13] + 4*x[2]*x[3]*x[13] - 
     4*x[3]^2*x[13] + 4*x[1]*x[4]*x[13] + 4*x[3]*x[4]*x[13] + 
     4*x[2]*x[6]*x[13] + 4*x[3]*x[6]*x[13] - 4*x[4]*x[6]*x[13] - 
     2*x[4]*x[9]^2*x[13] - 2*x[6]*x[9]^2*x[13] - 2*x[1]*x[9]*x[10]*x[13] + 
     2*x[3]*x[9]*x[10]*x[13] + 2*x[6]*x[9]*x[10]*x[13] - 4*x[3]*x[13]^2 + 
     x[9]^2*x[13]^2 - 2*x[1]*x[4]*x[9]*x[15] + 2*x[2]*x[4]*x[9]*x[15] + 
     2*x[1]*x[6]*x[9]*x[15] - 2*x[2]*x[6]*x[9]*x[15] + 2*x[1]^2*x[10]*x[15] - 
     2*x[1]*x[2]*x[10]*x[15] - 2*x[1]*x[3]*x[10]*x[15] + 
     2*x[2]*x[3]*x[10]*x[15] + 4*x[1]*x[4]*x[10]*x[15] - 
     2*x[1]*x[6]*x[10]*x[15] - 2*x[2]*x[6]*x[10]*x[15] - 
     2*x[1]*x[9]*x[13]*x[15] - 2*x[2]*x[9]*x[13]*x[15] + 
     4*x[3]*x[9]*x[13]*x[15] - 2*x[4]*x[9]*x[13]*x[15] - 
     2*x[6]*x[9]*x[13]*x[15] - 2*x[1]*x[10]*x[13]*x[15] - 
     2*x[3]*x[10]*x[13]*x[15] + 2*x[6]*x[10]*x[13]*x[15] + 
     2*x[9]*x[13]^2*x[15] + x[1]^2*x[15]^2 - 2*x[1]*x[2]*x[15]^2 + 
     x[2]^2*x[15]^2 - 2*x[1]*x[13]*x[15]^2 - 2*x[2]*x[13]*x[15]^2 + 
     x[13]^2*x[15]^2)^((-5 + d)/2)*(-x[6]^2 + 2*x[6]*x[7] - x[7]^2 - 
     x[6]*x[12]^2 + 2*x[6]*x[14] + 2*x[7]*x[14] - x[14]^2 - 
     x[6]*x[12]*x[15] + x[7]*x[12]*x[15] - x[12]*x[14]*x[15] - x[14]*x[15]^2)^
    ((4 - d)/2)*(4*x[4]*x[5]*x[6] - 4*x[5]^2*x[6] - 4*x[5]*x[6]^2 - 
     4*x[4]*x[5]*x[7] + 4*x[5]*x[6]*x[7] + x[6]^2*x[10]^2 - 
     2*x[6]*x[7]*x[10]^2 + x[7]^2*x[10]^2 + 2*x[4]*x[6]*x[10]*x[12] - 
     4*x[5]*x[6]*x[10]*x[12] - 2*x[6]^2*x[10]*x[12] - 
     2*x[4]*x[7]*x[10]*x[12] + 2*x[6]*x[7]*x[10]*x[12] + x[4]^2*x[12]^2 - 
     2*x[4]*x[6]*x[12]^2 + x[6]^2*x[12]^2 - 4*x[4]*x[6]*x[13] + 
     4*x[5]*x[6]*x[13] + 4*x[4]*x[7]*x[13] + 4*x[5]*x[7]*x[13] + 
     4*x[6]*x[7]*x[13] - 4*x[7]^2*x[13] + 2*x[6]*x[10]*x[12]*x[13] + 
     2*x[7]*x[10]*x[12]*x[13] - 2*x[4]*x[12]^2*x[13] - 2*x[6]*x[12]^2*x[13] - 
     4*x[7]*x[13]^2 + x[12]^2*x[13]^2 - 4*x[4]^2*x[14] + 4*x[4]*x[5]*x[14] + 
     4*x[4]*x[6]*x[14] + 4*x[5]*x[6]*x[14] + 4*x[4]*x[7]*x[14] - 
     4*x[6]*x[7]*x[14] - 2*x[6]*x[10]^2*x[14] - 2*x[7]*x[10]^2*x[14] + 
     2*x[4]*x[10]*x[12]*x[14] + 2*x[6]*x[10]*x[12]*x[14] + 
     4*x[4]*x[13]*x[14] - 4*x[5]*x[13]*x[14] + 4*x[7]*x[13]*x[14] - 
     2*x[10]*x[12]*x[13]*x[14] - 4*x[4]*x[14]^2 + x[10]^2*x[14]^2 - 
     2*x[5]*x[6]*x[10]*x[15] + 2*x[5]*x[7]*x[10]*x[15] + 
     2*x[4]*x[5]*x[12]*x[15] - 2*x[5]*x[6]*x[12]*x[15] + 
     2*x[6]*x[10]*x[13]*x[15] - 2*x[7]*x[10]*x[13]*x[15] - 
     2*x[4]*x[12]*x[13]*x[15] - 2*x[5]*x[12]*x[13]*x[15] - 
     2*x[6]*x[12]*x[13]*x[15] + 4*x[7]*x[12]*x[13]*x[15] + 
     2*x[12]*x[13]^2*x[15] + 4*x[4]*x[10]*x[14]*x[15] - 
     2*x[5]*x[10]*x[14]*x[15] - 2*x[6]*x[10]*x[14]*x[15] - 
     2*x[7]*x[10]*x[14]*x[15] - 2*x[4]*x[12]*x[14]*x[15] + 
     2*x[6]*x[12]*x[14]*x[15] - 2*x[10]*x[13]*x[14]*x[15] - 
     2*x[12]*x[13]*x[14]*x[15] + 2*x[10]*x[14]^2*x[15] + x[5]^2*x[15]^2 - 
     2*x[5]*x[13]*x[15]^2 + x[13]^2*x[15]^2 - 2*x[5]*x[14]*x[15]^2 - 
     2*x[13]*x[14]*x[15]^2 + x[14]^2*x[15]^2)^((-5 + d)/2)*
   (-x[12]^2 + 4*x[14] - 4*y^2*x[14] + 2*y*x[12]*x[16] - x[16]^2)^((4 - d)/2)*
   (-q^4 + q^4*y^2 + 2*q^2*x[8] - 2*q^2*y^2*x[8] - x[8]^2 + y^2*x[8]^2 - 
     q^2*x[12]^2 + 2*q^2*x[14] - 2*q^2*y^2*x[14] + 2*x[8]*x[14] - 
     2*y^2*x[8]*x[14] - x[14]^2 + y^2*x[14]^2 + 2*q^2*y*x[12]*x[16] - 
     q^2*x[16]^2)^((-5 + d)/2)*(-4*x[6]^2 + 4*y^2*x[6]^2 + 8*x[6]*x[7] - 
     8*y^2*x[6]*x[7] - 4*x[7]^2 + 4*y^2*x[7]^2 + 4*y*x[6]*x[11]*x[12] - 
     4*y*x[7]*x[11]*x[12] - 4*x[6]*x[12]^2 + x[11]^2*x[12]^2 + 8*x[6]*x[14] - 
     8*y^2*x[6]*x[14] + 8*x[7]*x[14] - 8*y^2*x[7]*x[14] - 4*x[11]^2*x[14] + 
     4*y*x[11]*x[12]*x[14] - 4*x[14]^2 + 4*y^2*x[14]^2 - 4*x[6]*x[12]*x[15] + 
     4*x[7]*x[12]*x[15] + 8*y*x[11]*x[14]*x[15] - 4*x[12]*x[14]*x[15] - 
     4*x[14]*x[15]^2 - 4*x[6]*x[11]*x[16] + 4*x[7]*x[11]*x[16] + 
     8*y*x[6]*x[12]*x[16] - 4*x[11]*x[14]*x[16] + 4*y*x[6]*x[15]*x[16] - 
     4*y*x[7]*x[15]*x[16] - 2*x[11]*x[12]*x[15]*x[16] + 
     4*y*x[14]*x[15]*x[16] - 4*x[6]*x[16]^2 + x[15]^2*x[16]^2)^((-5 + d)/2))/
  (Pi^6*Gamma[(-3 + d)/2]^4), 
 (2^(11 - 4*d)*(-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*
   (-q^4 + 2*q^2*x[7] - x[7]^2 + 2*q^2*x[8] + 2*x[7]*x[8] - x[8]^2 - 
     q^2*x[16]^2)^((4 - d)/2)*(-q^4 + q^4*y^2 + 2*q^2*x[7] - 2*q^2*y^2*x[7] - 
     x[7]^2 + y^2*x[7]^2 + 2*q^2*x[8] - 2*q^2*y^2*x[8] + 2*x[7]*x[8] - 
     2*y^2*x[7]*x[8] - x[8]^2 + y^2*x[8]^2 - q^2*x[12]^2 + 
     2*q^2*y*x[12]*x[16] - q^2*x[16]^2)^((-5 + d)/2)*
   (-x[7]^2 - x[7]*x[10]^2 + 2*x[7]*x[13] - x[13]^2 + 2*x[7]*x[14] + 
     2*x[13]*x[14] - x[14]^2 - x[7]*x[10]*x[16] - x[10]*x[13]*x[16] + 
     x[10]*x[14]*x[16] - x[13]*x[16]^2)^((4 - d)/2)*
   (4*x[1]*x[2]*x[7] - 4*x[2]^2*x[7] - 4*x[1]*x[3]*x[7] + 4*x[2]*x[3]*x[7] - 
     4*x[2]*x[7]^2 + x[7]^2*x[9]^2 + 2*x[1]*x[7]*x[9]*x[10] - 
     4*x[2]*x[7]*x[9]*x[10] + 2*x[3]*x[7]*x[9]*x[10] - 2*x[7]^2*x[9]*x[10] + 
     x[1]^2*x[10]^2 - 2*x[1]*x[3]*x[10]^2 + x[3]^2*x[10]^2 - 
     2*x[1]*x[7]*x[10]^2 - 2*x[3]*x[7]*x[10]^2 + x[7]^2*x[10]^2 - 
     4*x[1]*x[2]*x[13] + 4*x[1]*x[3]*x[13] + 4*x[2]*x[3]*x[13] - 
     4*x[3]^2*x[13] + 4*x[2]*x[7]*x[13] + 4*x[3]*x[7]*x[13] - 
     2*x[7]*x[9]^2*x[13] - 2*x[1]*x[9]*x[10]*x[13] + 
     2*x[3]*x[9]*x[10]*x[13] + 2*x[7]*x[9]*x[10]*x[13] - 4*x[3]*x[13]^2 + 
     x[9]^2*x[13]^2 - 4*x[1]^2*x[14] + 4*x[1]*x[2]*x[14] + 
     4*x[1]*x[3]*x[14] - 4*x[2]*x[3]*x[14] + 4*x[1]*x[7]*x[14] + 
     4*x[2]*x[7]*x[14] - 2*x[7]*x[9]^2*x[14] + 2*x[1]*x[9]*x[10]*x[14] - 
     2*x[3]*x[9]*x[10]*x[14] + 2*x[7]*x[9]*x[10]*x[14] + 4*x[1]*x[13]*x[14] + 
     4*x[3]*x[13]*x[14] - 4*x[7]*x[13]*x[14] - 2*x[9]^2*x[13]*x[14] - 
     4*x[1]*x[14]^2 + x[9]^2*x[14]^2 + 2*x[1]*x[7]*x[9]*x[16] - 
     2*x[2]*x[7]*x[9]*x[16] + 2*x[1]^2*x[10]*x[16] - 
     2*x[1]*x[2]*x[10]*x[16] - 2*x[1]*x[3]*x[10]*x[16] + 
     2*x[2]*x[3]*x[10]*x[16] - 2*x[1]*x[7]*x[10]*x[16] - 
     2*x[2]*x[7]*x[10]*x[16] - 2*x[1]*x[9]*x[13]*x[16] - 
     2*x[2]*x[9]*x[13]*x[16] + 4*x[3]*x[9]*x[13]*x[16] - 
     2*x[7]*x[9]*x[13]*x[16] - 2*x[1]*x[10]*x[13]*x[16] - 
     2*x[3]*x[10]*x[13]*x[16] + 2*x[7]*x[10]*x[13]*x[16] + 
     2*x[9]*x[13]^2*x[16] - 2*x[1]*x[9]*x[14]*x[16] + 
     2*x[2]*x[9]*x[14]*x[16] + 4*x[1]*x[10]*x[14]*x[16] - 
     2*x[9]*x[13]*x[14]*x[16] + x[1]^2*x[16]^2 - 2*x[1]*x[2]*x[16]^2 + 
     x[2]^2*x[16]^2 - 2*x[1]*x[13]*x[16]^2 - 2*x[2]*x[13]*x[16]^2 + 
     x[13]^2*x[16]^2)^((-5 + d)/2)*(-x[5]^2 + 2*x[5]*x[7] - x[7]^2 - 
     x[7]*x[11]^2 + 2*x[5]*x[15] + 2*x[7]*x[15] - x[15]^2 + 
     x[5]*x[11]*x[16] - x[7]*x[11]*x[16] - x[11]*x[15]*x[16] - x[15]*x[16]^2)^
    ((4 - d)/2)*(-4*q^4*x[5] - 4*q^2*x[5]^2 + 4*q^2*x[5]*x[6] + 
     4*q^2*x[5]*x[7] + 4*q^2*x[6]*x[7] + 4*x[5]*x[6]*x[7] - 4*x[6]^2*x[7] - 
     4*x[6]*x[7]^2 + 4*q^2*x[5]*x[8] - 4*x[5]*x[6]*x[8] - 4*q^2*x[7]*x[8] + 
     4*x[6]*x[7]*x[8] + q^4*x[11]^2 - 2*q^2*x[7]*x[11]^2 + x[7]^2*x[11]^2 - 
     2*q^2*x[8]*x[11]^2 - 2*x[7]*x[8]*x[11]^2 + x[8]^2*x[11]^2 + 
     4*q^2*x[5]*x[15] - 4*q^2*x[6]*x[15] - 4*x[5]*x[7]*x[15] + 
     4*x[6]*x[7]*x[15] + 4*q^2*x[8]*x[15] + 4*x[5]*x[8]*x[15] + 
     4*x[6]*x[8]*x[15] + 4*x[7]*x[8]*x[15] - 4*x[8]^2*x[15] - 
     4*x[8]*x[15]^2 + 2*q^4*x[11]*x[16] + 4*q^2*x[5]*x[11]*x[16] - 
     2*q^2*x[6]*x[11]*x[16] - 2*q^2*x[7]*x[11]*x[16] - 
     2*x[6]*x[7]*x[11]*x[16] - 2*q^2*x[8]*x[11]*x[16] + 
     2*x[6]*x[8]*x[11]*x[16] - 2*q^2*x[11]*x[15]*x[16] + 
     2*x[7]*x[11]*x[15]*x[16] - 2*x[8]*x[11]*x[15]*x[16] + q^4*x[16]^2 - 
     2*q^2*x[6]*x[16]^2 + x[6]^2*x[16]^2 - 2*q^2*x[15]*x[16]^2 - 
     2*x[6]*x[15]*x[16]^2 + x[15]^2*x[16]^2)^((-5 + d)/2)*
   (-4*x[4]^2*x[7] + 4*x[4]*x[5]*x[7] - 4*x[4]*x[7]^2 + x[5]^2*x[10]^2 - 
     2*x[5]*x[7]*x[10]^2 + x[7]^2*x[10]^2 - 4*x[4]*x[7]*x[10]*x[11] + 
     2*x[5]*x[7]*x[10]*x[11] - 2*x[7]^2*x[10]*x[11] + x[7]^2*x[11]^2 + 
     4*x[4]*x[5]*x[13] - 4*x[5]^2*x[13] + 4*x[4]*x[7]*x[13] + 
     4*x[5]*x[7]*x[13] + 2*x[5]*x[10]*x[11]*x[13] + 
     2*x[7]*x[10]*x[11]*x[13] - 2*x[7]*x[11]^2*x[13] - 4*x[5]*x[13]^2 + 
     x[11]^2*x[13]^2 - 4*x[4]*x[5]*x[14] + 4*x[4]*x[7]*x[14] - 
     2*x[5]*x[10]*x[11]*x[14] + 2*x[7]*x[10]*x[11]*x[14] - 
     2*x[7]*x[11]^2*x[14] + 4*x[5]*x[13]*x[14] - 4*x[7]*x[13]*x[14] - 
     2*x[11]^2*x[13]*x[14] + x[11]^2*x[14]^2 + 4*x[4]*x[7]*x[15] - 
     4*x[5]*x[7]*x[15] - 2*x[5]*x[10]^2*x[15] - 2*x[7]*x[10]^2*x[15] + 
     2*x[7]*x[10]*x[11]*x[15] - 4*x[4]*x[13]*x[15] + 4*x[5]*x[13]*x[15] - 
     2*x[10]*x[11]*x[13]*x[15] + 4*x[4]*x[14]*x[15] + 4*x[5]*x[14]*x[15] + 
     4*x[7]*x[14]*x[15] + 2*x[10]*x[11]*x[14]*x[15] + 4*x[13]*x[14]*x[15] - 
     4*x[14]^2*x[15] + x[10]^2*x[15]^2 - 4*x[14]*x[15]^2 + 
     2*x[4]*x[5]*x[10]*x[16] - 2*x[4]*x[7]*x[10]*x[16] - 
     2*x[4]*x[7]*x[11]*x[16] - 2*x[5]*x[10]*x[13]*x[16] + 
     2*x[7]*x[10]*x[13]*x[16] - 2*x[4]*x[11]*x[13]*x[16] + 
     4*x[5]*x[11]*x[13]*x[16] - 2*x[7]*x[11]*x[13]*x[16] + 
     2*x[11]*x[13]^2*x[16] + 2*x[4]*x[11]*x[14]*x[16] - 
     2*x[11]*x[13]*x[14]*x[16] - 2*x[4]*x[10]*x[15]*x[16] - 
     2*x[5]*x[10]*x[15]*x[16] - 2*x[7]*x[10]*x[15]*x[16] + 
     2*x[7]*x[11]*x[15]*x[16] - 2*x[10]*x[13]*x[15]*x[16] - 
     2*x[11]*x[13]*x[15]*x[16] + 4*x[10]*x[14]*x[15]*x[16] - 
     2*x[11]*x[14]*x[15]*x[16] + 2*x[10]*x[15]^2*x[16] + x[4]^2*x[16]^2 - 
     2*x[4]*x[13]*x[16]^2 + x[13]^2*x[16]^2 - 2*x[4]*x[15]*x[16]^2 - 
     2*x[13]*x[15]*x[16]^2 + x[15]^2*x[16]^2)^((-5 + d)/2))/
  (Pi^6*Gamma[(-3 + d)/2]^4), 
 -((2^(7 - 3*d)*(-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*
    (-x[10]^2 + 4*x[13])^((3 - d)/2)*(-x[1]^2 + 2*x[1]*x[2] - x[2]^2 + 
      x[1]*x[9]*x[10] - x[2]*x[9]*x[10] - x[1]*x[10]^2 + 2*x[1]*x[13] + 
      2*x[2]*x[13] - x[9]^2*x[13] + x[9]*x[10]*x[13] - x[13]^2)^((-4 + d)/2)*
    (-q^4 + 2*q^2*x[7] - x[7]^2 + 2*q^2*x[8] + 2*x[7]*x[8] - x[8]^2 - 
      q^2*x[15]^2)^((4 - d)/2)*(-q^4 + q^4*y^2 + 2*q^2*x[7] - 
      2*q^2*y^2*x[7] - x[7]^2 + y^2*x[7]^2 + 2*q^2*x[8] - 2*q^2*y^2*x[8] + 
      2*x[7]*x[8] - 2*y^2*x[7]*x[8] - x[8]^2 + y^2*x[8]^2 - q^2*x[12]^2 + 
      2*q^2*y*x[12]*x[15] - q^2*x[15]^2)^((-5 + d)/2)*
    (-x[6]^2 + 2*x[6]*x[7] - x[7]^2 - x[7]*x[11]^2 + 2*x[6]*x[14] + 
      2*x[7]*x[14] - x[14]^2 + x[6]*x[11]*x[15] - x[7]*x[11]*x[15] - 
      x[11]*x[14]*x[15] - x[14]*x[15]^2)^((4 - d)/2)*
    (-4*q^4*x[6] + 4*q^2*x[5]*x[6] - 4*q^2*x[6]^2 + 4*q^2*x[5]*x[7] - 
      4*x[5]^2*x[7] + 4*q^2*x[6]*x[7] + 4*x[5]*x[6]*x[7] - 4*x[5]*x[7]^2 + 
      4*q^2*x[6]*x[8] - 4*x[5]*x[6]*x[8] - 4*q^2*x[7]*x[8] + 
      4*x[5]*x[7]*x[8] + q^4*x[11]^2 - 2*q^2*x[7]*x[11]^2 + x[7]^2*x[11]^2 - 
      2*q^2*x[8]*x[11]^2 - 2*x[7]*x[8]*x[11]^2 + x[8]^2*x[11]^2 - 
      4*q^2*x[5]*x[14] + 4*q^2*x[6]*x[14] + 4*x[5]*x[7]*x[14] - 
      4*x[6]*x[7]*x[14] + 4*q^2*x[8]*x[14] + 4*x[5]*x[8]*x[14] + 
      4*x[6]*x[8]*x[14] + 4*x[7]*x[8]*x[14] - 4*x[8]^2*x[14] - 
      4*x[8]*x[14]^2 + 2*q^4*x[11]*x[15] - 2*q^2*x[5]*x[11]*x[15] + 
      4*q^2*x[6]*x[11]*x[15] - 2*q^2*x[7]*x[11]*x[15] - 
      2*x[5]*x[7]*x[11]*x[15] - 2*q^2*x[8]*x[11]*x[15] + 
      2*x[5]*x[8]*x[11]*x[15] - 2*q^2*x[11]*x[14]*x[15] + 
      2*x[7]*x[11]*x[14]*x[15] - 2*x[8]*x[11]*x[14]*x[15] + q^4*x[15]^2 - 
      2*q^2*x[5]*x[15]^2 + x[5]^2*x[15]^2 - 2*q^2*x[14]*x[15]^2 - 
      2*x[5]*x[14]*x[15]^2 + x[14]^2*x[15]^2)^((-5 + d)/2)*
    (-4*x[3]*x[4]*x[6] - 4*x[3]^2*x[7] + 4*x[3]*x[4]*x[7] + 
      4*x[3]*x[6]*x[7] - 4*x[3]*x[7]^2 + x[6]^2*x[10]^2 - 
      2*x[6]*x[7]*x[10]^2 + x[7]^2*x[10]^2 - 2*x[4]*x[6]*x[10]*x[11] - 
      4*x[3]*x[7]*x[10]*x[11] + 2*x[4]*x[7]*x[10]*x[11] + 
      2*x[6]*x[7]*x[10]*x[11] - 2*x[7]^2*x[10]*x[11] + x[4]^2*x[11]^2 - 
      2*x[4]*x[7]*x[11]^2 + x[7]^2*x[11]^2 + 4*x[3]*x[6]*x[13] + 
      4*x[4]*x[6]*x[13] - 4*x[6]^2*x[13] + 4*x[3]*x[7]*x[13] - 
      4*x[4]*x[7]*x[13] + 4*x[6]*x[7]*x[13] + 2*x[6]*x[10]*x[11]*x[13] + 
      2*x[7]*x[10]*x[11]*x[13] - 2*x[4]*x[11]^2*x[13] - 
      2*x[7]*x[11]^2*x[13] - 4*x[6]*x[13]^2 + x[11]^2*x[13]^2 + 
      4*x[3]*x[4]*x[14] - 4*x[4]^2*x[14] + 4*x[4]*x[6]*x[14] + 
      4*x[3]*x[7]*x[14] + 4*x[4]*x[7]*x[14] - 4*x[6]*x[7]*x[14] - 
      2*x[6]*x[10]^2*x[14] - 2*x[7]*x[10]^2*x[14] + 2*x[4]*x[10]*x[11]*
       x[14] + 2*x[7]*x[10]*x[11]*x[14] - 4*x[3]*x[13]*x[14] + 
      4*x[4]*x[13]*x[14] + 4*x[6]*x[13]*x[14] - 2*x[10]*x[11]*x[13]*x[14] - 
      4*x[4]*x[14]^2 + x[10]^2*x[14]^2 + 2*x[3]*x[6]*x[10]*x[15] - 
      2*x[3]*x[7]*x[10]*x[15] + 2*x[3]*x[4]*x[11]*x[15] - 
      2*x[3]*x[7]*x[11]*x[15] - 2*x[6]*x[10]*x[13]*x[15] + 
      2*x[7]*x[10]*x[13]*x[15] - 2*x[3]*x[11]*x[13]*x[15] - 
      2*x[4]*x[11]*x[13]*x[15] + 4*x[6]*x[11]*x[13]*x[15] - 
      2*x[7]*x[11]*x[13]*x[15] + 2*x[11]*x[13]^2*x[15] - 
      2*x[3]*x[10]*x[14]*x[15] + 4*x[4]*x[10]*x[14]*x[15] - 
      2*x[6]*x[10]*x[14]*x[15] - 2*x[7]*x[10]*x[14]*x[15] - 
      2*x[4]*x[11]*x[14]*x[15] + 2*x[7]*x[11]*x[14]*x[15] - 
      2*x[10]*x[13]*x[14]*x[15] - 2*x[11]*x[13]*x[14]*x[15] + 
      2*x[10]*x[14]^2*x[15] + x[3]^2*x[15]^2 - 2*x[3]*x[13]*x[15]^2 + 
      x[13]^2*x[15]^2 - 2*x[3]*x[14]*x[15]^2 - 2*x[13]*x[14]*x[15]^2 + 
      x[14]^2*x[15]^2)^((-5 + d)/2))/(Pi^(11/2)*Gamma[(-3 + d)/2]^3*
    Gamma[(-2 + d)/2])), -((2^(7 - 3*d)*(-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*
    (-x[11]^2 - 2*y*x[11]*x[12] - x[12]^2 + 4*x[13] - 4*y^2*x[13])^
     ((4 - d)/2)*(-x[11]^2 + 4*x[14])^((3 - d)/2)*
    (-x[1]^2 + 2*x[1]*x[2] - x[2]^2 + x[1]*x[8]*x[11] - x[2]*x[8]*x[11] - 
      x[1]*x[11]^2 + 2*x[1]*x[14] + 2*x[2]*x[14] - x[8]^2*x[14] + 
      x[8]*x[11]*x[14] - x[14]^2)^((-4 + d)/2)*
    (-q^4 + q^4*y^2 - q^2*x[11]^2 - 2*q^2*y*x[11]*x[12] - q^2*x[12]^2 + 
      2*q^2*x[13] - 2*q^2*y^2*x[13] - x[13]^2 + y^2*x[13]^2 + 2*q^2*x[14] - 
      2*q^2*y^2*x[14] + 2*x[13]*x[14] - 2*y^2*x[13]*x[14] - x[14]^2 + 
      y^2*x[14]^2)^((-5 + d)/2)*(-4*x[6]^2 + 4*y^2*x[6]^2 + 8*x[6]*x[7] - 
      8*y^2*x[6]*x[7] - 4*x[7]^2 + 4*y^2*x[7]^2 + 4*y*x[6]*x[10]*x[11] - 
      4*y*x[7]*x[10]*x[11] - 4*x[6]*x[11]^2 + x[10]^2*x[11]^2 + 
      4*x[6]*x[10]*x[12] - 4*x[7]*x[10]*x[12] - 8*y*x[6]*x[11]*x[12] - 
      4*x[6]*x[12]^2 + 8*x[6]*x[13] - 8*y^2*x[6]*x[13] + 8*x[7]*x[13] - 
      8*y^2*x[7]*x[13] - 4*x[10]^2*x[13] + 4*y*x[10]*x[11]*x[13] + 
      4*x[10]*x[12]*x[13] - 4*x[13]^2 + 4*y^2*x[13]^2 - 4*x[6]*x[11]*x[15] + 
      4*x[7]*x[11]*x[15] - 4*y*x[6]*x[12]*x[15] + 4*y*x[7]*x[12]*x[15] + 
      2*x[10]*x[11]*x[12]*x[15] + 8*y*x[10]*x[13]*x[15] - 
      4*x[11]*x[13]*x[15] - 4*y*x[12]*x[13]*x[15] + x[12]^2*x[15]^2 - 
      4*x[13]*x[15]^2)^((-5 + d)/2)*(-x[6]^2 + 2*x[6]*x[7] - x[7]^2 - 
      x[6]*x[11]^2 + 2*x[6]*x[13] + 2*x[7]*x[13] - x[13]^2 - 
      x[6]*x[11]*x[15] + x[7]*x[11]*x[15] - x[11]*x[13]*x[15] - 
      x[13]*x[15]^2)^((4 - d)/2)*(-4*x[3]*x[4]*x[6] + 4*x[3]*x[5]*x[6] + 
      4*x[4]*x[5]*x[6] - 4*x[5]^2*x[6] - 4*x[5]*x[6]^2 - 4*x[3]^2*x[7] + 
      4*x[3]*x[4]*x[7] + 4*x[3]*x[5]*x[7] - 4*x[4]*x[5]*x[7] + 
      4*x[3]*x[6]*x[7] + 4*x[5]*x[6]*x[7] - 4*x[3]*x[7]^2 + x[6]^2*x[9]^2 - 
      2*x[6]*x[7]*x[9]^2 + x[7]^2*x[9]^2 + 2*x[3]*x[6]*x[9]*x[11] + 
      2*x[4]*x[6]*x[9]*x[11] - 4*x[5]*x[6]*x[9]*x[11] - 2*x[6]^2*x[9]*x[11] + 
      2*x[3]*x[7]*x[9]*x[11] - 2*x[4]*x[7]*x[9]*x[11] + 
      2*x[6]*x[7]*x[9]*x[11] + x[3]^2*x[11]^2 - 2*x[3]*x[4]*x[11]^2 + 
      x[4]^2*x[11]^2 - 2*x[3]*x[6]*x[11]^2 - 2*x[4]*x[6]*x[11]^2 + 
      x[6]^2*x[11]^2 + 4*x[3]*x[4]*x[13] - 4*x[4]^2*x[13] - 
      4*x[3]*x[5]*x[13] + 4*x[4]*x[5]*x[13] + 4*x[4]*x[6]*x[13] + 
      4*x[5]*x[6]*x[13] + 4*x[3]*x[7]*x[13] + 4*x[4]*x[7]*x[13] - 
      4*x[6]*x[7]*x[13] - 2*x[6]*x[9]^2*x[13] - 2*x[7]*x[9]^2*x[13] - 
      2*x[3]*x[9]*x[11]*x[13] + 2*x[4]*x[9]*x[11]*x[13] + 
      2*x[6]*x[9]*x[11]*x[13] - 4*x[4]*x[13]^2 + x[9]^2*x[13]^2 + 
      2*x[3]*x[6]*x[9]*x[15] - 2*x[5]*x[6]*x[9]*x[15] - 
      2*x[3]*x[7]*x[9]*x[15] + 2*x[5]*x[7]*x[9]*x[15] + 
      2*x[3]^2*x[11]*x[15] - 2*x[3]*x[4]*x[11]*x[15] - 
      2*x[3]*x[5]*x[11]*x[15] + 2*x[4]*x[5]*x[11]*x[15] - 
      2*x[3]*x[6]*x[11]*x[15] - 2*x[5]*x[6]*x[11]*x[15] + 
      4*x[3]*x[7]*x[11]*x[15] - 2*x[3]*x[9]*x[13]*x[15] + 
      4*x[4]*x[9]*x[13]*x[15] - 2*x[5]*x[9]*x[13]*x[15] - 
      2*x[6]*x[9]*x[13]*x[15] - 2*x[7]*x[9]*x[13]*x[15] - 
      2*x[3]*x[11]*x[13]*x[15] - 2*x[4]*x[11]*x[13]*x[15] + 
      2*x[6]*x[11]*x[13]*x[15] + 2*x[9]*x[13]^2*x[15] + x[3]^2*x[15]^2 - 
      2*x[3]*x[5]*x[15]^2 + x[5]^2*x[15]^2 - 2*x[3]*x[13]*x[15]^2 - 
      2*x[5]*x[13]*x[15]^2 + x[13]^2*x[15]^2)^((-5 + d)/2))/
   (Pi^(11/2)*Gamma[(-3 + d)/2]^3*Gamma[(-2 + d)/2])), 
 (2^(11 - 4*d)*(-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*
   (-x[4]^2 + 2*x[4]*x[12] - x[12]^2 + 2*x[4]*x[13] - x[9]^2*x[13] + 
     2*x[12]*x[13] - x[13]^2 + x[4]*x[9]*x[15] - x[9]*x[12]*x[15] - 
     x[9]*x[13]*x[15] - x[12]*x[15]^2)^((4 - d)/2)*
   (-4*x[1]^2*x[4] + 4*x[1]*x[2]*x[4] + 4*x[1]*x[3]*x[4] - 4*x[2]*x[3]*x[4] - 
     4*x[1]*x[4]^2 + x[4]^2*x[8]^2 + 2*x[1]*x[4]*x[8]*x[9] - 
     2*x[3]*x[4]*x[8]*x[9] + x[1]^2*x[9]^2 - 2*x[1]*x[3]*x[9]^2 + 
     x[3]^2*x[9]^2 - 4*x[1]*x[2]*x[12] + 4*x[1]*x[3]*x[12] + 
     4*x[2]*x[3]*x[12] - 4*x[3]^2*x[12] + 4*x[1]*x[4]*x[12] + 
     4*x[3]*x[4]*x[12] - 2*x[4]*x[8]^2*x[12] - 2*x[1]*x[8]*x[9]*x[12] + 
     2*x[3]*x[8]*x[9]*x[12] - 4*x[3]*x[12]^2 + x[8]^2*x[12]^2 + 
     4*x[1]*x[2]*x[13] - 4*x[2]^2*x[13] - 4*x[1]*x[3]*x[13] + 
     4*x[2]*x[3]*x[13] + 4*x[1]*x[4]*x[13] + 4*x[2]*x[4]*x[13] - 
     2*x[4]*x[8]^2*x[13] + 2*x[1]*x[8]*x[9]*x[13] - 4*x[2]*x[8]*x[9]*x[13] + 
     2*x[3]*x[8]*x[9]*x[13] + 2*x[4]*x[8]*x[9]*x[13] - 2*x[1]*x[9]^2*x[13] - 
     2*x[3]*x[9]^2*x[13] + 4*x[2]*x[12]*x[13] + 4*x[3]*x[12]*x[13] - 
     4*x[4]*x[12]*x[13] - 2*x[8]^2*x[12]*x[13] + 2*x[8]*x[9]*x[12]*x[13] - 
     4*x[2]*x[13]^2 + x[8]^2*x[13]^2 - 2*x[8]*x[9]*x[13]^2 + x[9]^2*x[13]^2 - 
     2*x[1]*x[4]*x[8]*x[15] + 2*x[2]*x[4]*x[8]*x[15] + 2*x[1]^2*x[9]*x[15] - 
     2*x[1]*x[2]*x[9]*x[15] - 2*x[1]*x[3]*x[9]*x[15] + 
     2*x[2]*x[3]*x[9]*x[15] + 4*x[1]*x[4]*x[9]*x[15] - 
     2*x[1]*x[8]*x[12]*x[15] - 2*x[2]*x[8]*x[12]*x[15] + 
     4*x[3]*x[8]*x[12]*x[15] - 2*x[4]*x[8]*x[12]*x[15] - 
     2*x[1]*x[9]*x[12]*x[15] - 2*x[3]*x[9]*x[12]*x[15] + 
     2*x[8]*x[12]^2*x[15] + 2*x[1]*x[8]*x[13]*x[15] - 
     2*x[2]*x[8]*x[13]*x[15] - 2*x[1]*x[9]*x[13]*x[15] - 
     2*x[2]*x[9]*x[13]*x[15] - 2*x[8]*x[12]*x[13]*x[15] + 
     2*x[9]*x[12]*x[13]*x[15] + x[1]^2*x[15]^2 - 2*x[1]*x[2]*x[15]^2 + 
     x[2]^2*x[15]^2 - 2*x[1]*x[12]*x[15]^2 - 2*x[2]*x[12]*x[15]^2 + 
     x[12]^2*x[15]^2)^((-5 + d)/2)*(-x[6]^2 + 2*x[6]*x[13] - x[11]^2*x[13] - 
     x[13]^2 + 2*x[6]*x[14] + 2*x[13]*x[14] - x[14]^2 + x[6]*x[11]*x[15] - 
     x[11]*x[13]*x[15] - x[11]*x[14]*x[15] - x[14]*x[15]^2)^((4 - d)/2)*
   (-4*x[4]*x[5]*x[6] + x[6]^2*x[9]^2 - 2*x[4]*x[6]*x[9]*x[11] + 
     x[4]^2*x[11]^2 + 4*x[4]*x[6]*x[12] + 4*x[5]*x[6]*x[12] - 
     4*x[6]^2*x[12] + 2*x[6]*x[9]*x[11]*x[12] - 2*x[4]*x[11]^2*x[12] - 
     4*x[6]*x[12]^2 + x[11]^2*x[12]^2 + 4*x[4]*x[5]*x[13] - 4*x[5]^2*x[13] + 
     4*x[5]*x[6]*x[13] - 2*x[6]*x[9]^2*x[13] + 2*x[4]*x[9]*x[11]*x[13] - 
     4*x[5]*x[9]*x[11]*x[13] + 2*x[6]*x[9]*x[11]*x[13] - 
     2*x[4]*x[11]^2*x[13] - 4*x[4]*x[12]*x[13] + 4*x[5]*x[12]*x[13] + 
     4*x[6]*x[12]*x[13] + 2*x[9]*x[11]*x[12]*x[13] - 2*x[11]^2*x[12]*x[13] - 
     4*x[5]*x[13]^2 + x[9]^2*x[13]^2 - 2*x[9]*x[11]*x[13]^2 + 
     x[11]^2*x[13]^2 - 4*x[4]^2*x[14] + 4*x[4]*x[5]*x[14] + 
     4*x[4]*x[6]*x[14] - 2*x[6]*x[9]^2*x[14] + 2*x[4]*x[9]*x[11]*x[14] + 
     4*x[4]*x[12]*x[14] - 4*x[5]*x[12]*x[14] + 4*x[6]*x[12]*x[14] - 
     2*x[9]*x[11]*x[12]*x[14] + 4*x[4]*x[13]*x[14] + 4*x[5]*x[13]*x[14] - 
     4*x[6]*x[13]*x[14] - 2*x[9]^2*x[13]*x[14] + 2*x[9]*x[11]*x[13]*x[14] - 
     4*x[4]*x[14]^2 + x[9]^2*x[14]^2 + 2*x[5]*x[6]*x[9]*x[15] + 
     2*x[4]*x[5]*x[11]*x[15] - 2*x[6]*x[9]*x[12]*x[15] - 
     2*x[4]*x[11]*x[12]*x[15] - 2*x[5]*x[11]*x[12]*x[15] + 
     4*x[6]*x[11]*x[12]*x[15] + 2*x[11]*x[12]^2*x[15] - 
     2*x[5]*x[9]*x[13]*x[15] - 2*x[5]*x[11]*x[13]*x[15] + 
     2*x[9]*x[12]*x[13]*x[15] - 2*x[11]*x[12]*x[13]*x[15] + 
     4*x[4]*x[9]*x[14]*x[15] - 2*x[5]*x[9]*x[14]*x[15] - 
     2*x[6]*x[9]*x[14]*x[15] - 2*x[4]*x[11]*x[14]*x[15] - 
     2*x[9]*x[12]*x[14]*x[15] - 2*x[11]*x[12]*x[14]*x[15] - 
     2*x[9]*x[13]*x[14]*x[15] + 2*x[11]*x[13]*x[14]*x[15] + 
     2*x[9]*x[14]^2*x[15] + x[5]^2*x[15]^2 - 2*x[5]*x[12]*x[15]^2 + 
     x[12]^2*x[15]^2 - 2*x[5]*x[14]*x[15]^2 - 2*x[12]*x[14]*x[15]^2 + 
     x[14]^2*x[15]^2)^((-5 + d)/2)*(-x[11]^2 + 4*x[14] - 4*y^2*x[14] + 
     2*y*x[11]*x[16] - x[16]^2)^((4 - d)/2)*
   (-q^4 + q^4*y^2 + 2*q^2*x[7] - 2*q^2*y^2*x[7] - x[7]^2 + y^2*x[7]^2 - 
     q^2*x[11]^2 + 2*q^2*x[14] - 2*q^2*y^2*x[14] + 2*x[7]*x[14] - 
     2*y^2*x[7]*x[14] - x[14]^2 + y^2*x[14]^2 + 2*q^2*y*x[11]*x[16] - 
     q^2*x[16]^2)^((-5 + d)/2)*(-4*x[6]^2 + 4*y^2*x[6]^2 - 
     4*y*x[6]*x[10]*x[11] + x[10]^2*x[11]^2 + 8*x[6]*x[13] - 
     8*y^2*x[6]*x[13] + 4*y*x[10]*x[11]*x[13] - 4*x[11]^2*x[13] - 4*x[13]^2 + 
     4*y^2*x[13]^2 + 8*x[6]*x[14] - 8*y^2*x[6]*x[14] - 4*x[10]^2*x[14] + 
     4*y*x[10]*x[11]*x[14] + 8*x[13]*x[14] - 8*y^2*x[13]*x[14] - 4*x[14]^2 + 
     4*y^2*x[14]^2 + 4*x[6]*x[11]*x[15] - 4*x[11]*x[13]*x[15] + 
     8*y*x[10]*x[14]*x[15] - 4*x[11]*x[14]*x[15] - 4*x[14]*x[15]^2 + 
     4*x[6]*x[10]*x[16] - 4*x[10]*x[13]*x[16] + 8*y*x[11]*x[13]*x[16] - 
     4*x[10]*x[14]*x[16] - 4*y*x[6]*x[15]*x[16] - 2*x[10]*x[11]*x[15]*x[16] + 
     4*y*x[13]*x[15]*x[16] + 4*y*x[14]*x[15]*x[16] - 4*x[13]*x[16]^2 + 
     x[15]^2*x[16]^2)^((-5 + d)/2))/(Pi^6*Gamma[(-3 + d)/2]^4), 
 {-((2^(11 - 4*d)*(-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*
     (-x[4]^2 + 2*x[4]*x[5] - x[5]^2 - x[4]*x[10]^2 + 2*x[4]*x[12] + 
       2*x[5]*x[12] - x[12]^2 - x[4]*x[10]*x[14] + x[5]*x[10]*x[14] - 
       x[10]*x[12]*x[14] - x[12]*x[14]^2)^((4 - d)/2)*
     (-4*x[1]*x[2]*x[4] + 4*x[1]*x[3]*x[4] + 4*x[2]*x[3]*x[4] - 
       4*x[3]^2*x[4] - 4*x[3]*x[4]^2 - 4*x[1]^2*x[5] + 4*x[1]*x[2]*x[5] + 
       4*x[1]*x[3]*x[5] - 4*x[2]*x[3]*x[5] + 4*x[1]*x[4]*x[5] + 
       4*x[3]*x[4]*x[5] - 4*x[1]*x[5]^2 + x[4]^2*x[8]^2 - 
       2*x[4]*x[5]*x[8]^2 + x[5]^2*x[8]^2 + 2*x[1]*x[4]*x[8]*x[10] + 
       2*x[2]*x[4]*x[8]*x[10] - 4*x[3]*x[4]*x[8]*x[10] - 
       2*x[4]^2*x[8]*x[10] + 2*x[1]*x[5]*x[8]*x[10] - 
       2*x[2]*x[5]*x[8]*x[10] + 2*x[4]*x[5]*x[8]*x[10] + x[1]^2*x[10]^2 - 
       2*x[1]*x[2]*x[10]^2 + x[2]^2*x[10]^2 - 2*x[1]*x[4]*x[10]^2 - 
       2*x[2]*x[4]*x[10]^2 + x[4]^2*x[10]^2 + 4*x[1]*x[2]*x[12] - 
       4*x[2]^2*x[12] - 4*x[1]*x[3]*x[12] + 4*x[2]*x[3]*x[12] + 
       4*x[2]*x[4]*x[12] + 4*x[3]*x[4]*x[12] + 4*x[1]*x[5]*x[12] + 
       4*x[2]*x[5]*x[12] - 4*x[4]*x[5]*x[12] - 2*x[4]*x[8]^2*x[12] - 
       2*x[5]*x[8]^2*x[12] - 2*x[1]*x[8]*x[10]*x[12] + 
       2*x[2]*x[8]*x[10]*x[12] + 2*x[4]*x[8]*x[10]*x[12] - 4*x[2]*x[12]^2 + 
       x[8]^2*x[12]^2 + 2*x[1]*x[4]*x[8]*x[14] - 2*x[3]*x[4]*x[8]*x[14] - 
       2*x[1]*x[5]*x[8]*x[14] + 2*x[3]*x[5]*x[8]*x[14] + 
       2*x[1]^2*x[10]*x[14] - 2*x[1]*x[2]*x[10]*x[14] - 
       2*x[1]*x[3]*x[10]*x[14] + 2*x[2]*x[3]*x[10]*x[14] - 
       2*x[1]*x[4]*x[10]*x[14] - 2*x[3]*x[4]*x[10]*x[14] + 
       4*x[1]*x[5]*x[10]*x[14] - 2*x[1]*x[8]*x[12]*x[14] + 
       4*x[2]*x[8]*x[12]*x[14] - 2*x[3]*x[8]*x[12]*x[14] - 
       2*x[4]*x[8]*x[12]*x[14] - 2*x[5]*x[8]*x[12]*x[14] - 
       2*x[1]*x[10]*x[12]*x[14] - 2*x[2]*x[10]*x[12]*x[14] + 
       2*x[4]*x[10]*x[12]*x[14] + 2*x[8]*x[12]^2*x[14] + x[1]^2*x[14]^2 - 
       2*x[1]*x[3]*x[14]^2 + x[3]^2*x[14]^2 - 2*x[1]*x[12]*x[14]^2 - 
       2*x[3]*x[12]*x[14]^2 + x[12]^2*x[14]^2)^((-5 + d)/2)*
     (-x[10]^2 + 4*x[12] - 4*y^2*x[12] + 2*y*x[10]*x[15] - x[15]^2)^
      ((4 - d)/2)*(-4*x[4]^2 + 4*y^2*x[4]^2 + 8*x[4]*x[5] - 8*y^2*x[4]*x[5] - 
       4*x[5]^2 + 4*y^2*x[5]^2 + 4*y*x[4]*x[9]*x[10] - 4*y*x[5]*x[9]*x[10] - 
       4*x[4]*x[10]^2 + x[9]^2*x[10]^2 + 8*x[4]*x[12] - 8*y^2*x[4]*x[12] + 
       8*x[5]*x[12] - 8*y^2*x[5]*x[12] - 4*x[9]^2*x[12] + 
       4*y*x[9]*x[10]*x[12] - 4*x[12]^2 + 4*y^2*x[12]^2 - 
       4*x[4]*x[10]*x[14] + 4*x[5]*x[10]*x[14] + 8*y*x[9]*x[12]*x[14] - 
       4*x[10]*x[12]*x[14] - 4*x[12]*x[14]^2 - 4*x[4]*x[9]*x[15] + 
       4*x[5]*x[9]*x[15] + 8*y*x[4]*x[10]*x[15] - 4*x[9]*x[12]*x[15] + 
       4*y*x[4]*x[14]*x[15] - 4*y*x[5]*x[14]*x[15] - 2*x[9]*x[10]*x[14]*
        x[15] + 4*y*x[12]*x[14]*x[15] - 4*x[4]*x[15]^2 + x[14]^2*x[15]^2)^
      ((-5 + d)/2)*(-x[11]^2 + 4*x[13] - 4*y^2*x[13] + 2*y*x[11]*x[16] - 
       x[16]^2)^((4 - d)/2)*(-q^4 + q^4*y^2 + 2*q^2*x[7] - 2*q^2*y^2*x[7] - 
       x[7]^2 + y^2*x[7]^2 - q^2*x[11]^2 + 2*q^2*x[13] - 2*q^2*y^2*x[13] + 
       2*x[7]*x[13] - 2*y^2*x[7]*x[13] - x[13]^2 + y^2*x[13]^2 + 
       2*q^2*y*x[11]*x[16] - q^2*x[16]^2)^((-5 + d)/2)*
     (-4*x[6]^2 + 4*y^2*x[6]^2 - 4*x[6]*x[10]*x[11] + 8*x[6]*x[12] - 
       8*y^2*x[6]*x[12] + 4*x[10]*x[11]*x[12] - 4*x[11]^2*x[12] - 4*x[12]^2 + 
       4*y^2*x[12]^2 + 8*x[6]*x[13] - 8*y^2*x[6]*x[13] - 4*x[10]^2*x[13] + 
       4*x[10]*x[11]*x[13] + 8*x[12]*x[13] - 8*y^2*x[12]*x[13] - 4*x[13]^2 + 
       4*y^2*x[13]^2 + 4*y*x[6]*x[11]*x[15] - 4*y*x[11]*x[12]*x[15] + 
       8*y*x[10]*x[13]*x[15] - 4*y*x[11]*x[13]*x[15] + x[11]^2*x[15]^2 - 
       4*x[13]*x[15]^2 + 4*y*x[6]*x[10]*x[16] - 4*y*x[10]*x[12]*x[16] + 
       8*y*x[11]*x[12]*x[16] - 4*y*x[10]*x[13]*x[16] - 4*x[6]*x[15]*x[16] - 
       2*x[10]*x[11]*x[15]*x[16] + 4*x[12]*x[15]*x[16] + 
       4*x[13]*x[15]*x[16] + x[10]^2*x[16]^2 - 4*x[12]*x[16]^2)^((-5 + d)/2))/
    (Pi^6*Gamma[(-3 + d)/2]^4)), 
  -((2^(7 - 3*d)*(-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*
     (-x[9]^2 + 4*x[12])^((3 - d)/2)*(-x[1]^2 + 2*x[1]*x[2] - x[2]^2 + 
       x[1]*x[8]*x[9] - x[2]*x[8]*x[9] - x[1]*x[9]^2 + 2*x[1]*x[12] + 
       2*x[2]*x[12] - x[8]^2*x[12] + x[8]*x[9]*x[12] - x[12]^2)^((-4 + d)/2)*
     (-q^4 + 2*q^2*x[7] - x[7]^2 + 2*q^2*x[14] + 2*x[7]*x[14] - x[14]^2 - 
       q^2*x[15]^2)^((4 - d)/2)*(-q^4 + q^4*y^2 + 2*q^2*x[7] - 
       2*q^2*y^2*x[7] - x[7]^2 + y^2*x[7]^2 - q^2*x[11]^2 + 2*q^2*x[14] - 
       2*q^2*y^2*x[14] + 2*x[7]*x[14] - 2*y^2*x[7]*x[14] - x[14]^2 + 
       y^2*x[14]^2 + 2*q^2*y*x[11]*x[15] - q^2*x[15]^2)^((-5 + d)/2)*
     (-x[5]^2 + 2*x[5]*x[13] - x[13]^2 + 2*x[5]*x[14] - x[10]^2*x[14] + 
       2*x[13]*x[14] - x[14]^2 + x[5]*x[10]*x[15] - x[10]*x[13]*x[15] - 
       x[10]*x[14]*x[15] - x[13]*x[15]^2)^((4 - d)/2)*
     (-4*q^4*x[5] - 4*q^2*x[5]^2 + 4*q^2*x[5]*x[6] + 4*q^2*x[5]*x[7] - 
       4*x[5]*x[6]*x[7] + q^4*x[10]^2 - 2*q^2*x[7]*x[10]^2 + x[7]^2*x[10]^2 + 
       4*q^2*x[5]*x[13] - 4*q^2*x[6]*x[13] + 4*q^2*x[7]*x[13] + 
       4*x[5]*x[7]*x[13] + 4*x[6]*x[7]*x[13] - 4*x[7]^2*x[13] - 
       4*x[7]*x[13]^2 + 4*q^2*x[5]*x[14] + 4*q^2*x[6]*x[14] + 
       4*x[5]*x[6]*x[14] - 4*x[6]^2*x[14] - 4*q^2*x[7]*x[14] + 
       4*x[6]*x[7]*x[14] - 2*q^2*x[10]^2*x[14] - 2*x[7]*x[10]^2*x[14] - 
       4*x[5]*x[13]*x[14] + 4*x[6]*x[13]*x[14] + 4*x[7]*x[13]*x[14] - 
       4*x[6]*x[14]^2 + x[10]^2*x[14]^2 + 2*q^4*x[10]*x[15] + 
       4*q^2*x[5]*x[10]*x[15] - 2*q^2*x[6]*x[10]*x[15] - 
       2*q^2*x[7]*x[10]*x[15] + 2*x[6]*x[7]*x[10]*x[15] - 
       2*q^2*x[10]*x[13]*x[15] - 2*x[7]*x[10]*x[13]*x[15] - 
       2*q^2*x[10]*x[14]*x[15] - 2*x[6]*x[10]*x[14]*x[15] + 
       2*x[10]*x[13]*x[14]*x[15] + q^4*x[15]^2 - 2*q^2*x[6]*x[15]^2 + 
       x[6]^2*x[15]^2 - 2*q^2*x[13]*x[15]^2 - 2*x[6]*x[13]*x[15]^2 + 
       x[13]^2*x[15]^2)^((-5 + d)/2)*(-4*x[3]*x[4]*x[5] + x[5]^2*x[9]^2 - 
       2*x[4]*x[5]*x[9]*x[10] + x[4]^2*x[10]^2 + 4*x[3]*x[5]*x[12] + 
       4*x[4]*x[5]*x[12] - 4*x[5]^2*x[12] + 2*x[5]*x[9]*x[10]*x[12] - 
       2*x[4]*x[10]^2*x[12] - 4*x[5]*x[12]^2 + x[10]^2*x[12]^2 + 
       4*x[3]*x[4]*x[13] - 4*x[4]^2*x[13] + 4*x[4]*x[5]*x[13] - 
       2*x[5]*x[9]^2*x[13] + 2*x[4]*x[9]*x[10]*x[13] - 4*x[3]*x[12]*x[13] + 
       4*x[4]*x[12]*x[13] + 4*x[5]*x[12]*x[13] - 2*x[9]*x[10]*x[12]*x[13] - 
       4*x[4]*x[13]^2 + x[9]^2*x[13]^2 - 4*x[3]^2*x[14] + 4*x[3]*x[4]*x[14] + 
       4*x[3]*x[5]*x[14] - 2*x[5]*x[9]^2*x[14] - 4*x[3]*x[9]*x[10]*x[14] + 
       2*x[4]*x[9]*x[10]*x[14] + 2*x[5]*x[9]*x[10]*x[14] - 
       2*x[4]*x[10]^2*x[14] + 4*x[3]*x[12]*x[14] - 4*x[4]*x[12]*x[14] + 
       4*x[5]*x[12]*x[14] + 2*x[9]*x[10]*x[12]*x[14] - 
       2*x[10]^2*x[12]*x[14] + 4*x[3]*x[13]*x[14] + 4*x[4]*x[13]*x[14] - 
       4*x[5]*x[13]*x[14] - 2*x[9]^2*x[13]*x[14] + 2*x[9]*x[10]*x[13]*x[14] - 
       4*x[3]*x[14]^2 + x[9]^2*x[14]^2 - 2*x[9]*x[10]*x[14]^2 + 
       x[10]^2*x[14]^2 + 2*x[3]*x[5]*x[9]*x[15] + 2*x[3]*x[4]*x[10]*x[15] - 
       2*x[5]*x[9]*x[12]*x[15] - 2*x[3]*x[10]*x[12]*x[15] - 
       2*x[4]*x[10]*x[12]*x[15] + 4*x[5]*x[10]*x[12]*x[15] + 
       2*x[10]*x[12]^2*x[15] - 2*x[3]*x[9]*x[13]*x[15] + 
       4*x[4]*x[9]*x[13]*x[15] - 2*x[5]*x[9]*x[13]*x[15] - 
       2*x[4]*x[10]*x[13]*x[15] - 2*x[9]*x[12]*x[13]*x[15] - 
       2*x[10]*x[12]*x[13]*x[15] + 2*x[9]*x[13]^2*x[15] - 
       2*x[3]*x[9]*x[14]*x[15] - 2*x[3]*x[10]*x[14]*x[15] + 
       2*x[9]*x[12]*x[14]*x[15] - 2*x[10]*x[12]*x[14]*x[15] - 
       2*x[9]*x[13]*x[14]*x[15] + 2*x[10]*x[13]*x[14]*x[15] + 
       x[3]^2*x[15]^2 - 2*x[3]*x[12]*x[15]^2 + x[12]^2*x[15]^2 - 
       2*x[3]*x[13]*x[15]^2 - 2*x[12]*x[13]*x[15]^2 + x[13]^2*x[15]^2)^
      ((-5 + d)/2))/(Pi^(11/2)*Gamma[(-3 + d)/2]^3*Gamma[(-2 + d)/2]))}, 
 (2^(3 - 2*d)*(-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*
   (-x[9]^2 + 4*x[12])^((3 - d)/2)*(-x[1]^2 + 2*x[1]*x[2] - x[2]^2 + 
     x[1]*x[8]*x[9] - x[2]*x[8]*x[9] - x[1]*x[9]^2 + 2*x[1]*x[12] + 
     2*x[2]*x[12] - x[8]^2*x[12] + x[8]*x[9]*x[12] - x[12]^2)^((-4 + d)/2)*
   (-x[10]^2 + 4*x[13])^((3 - d)/2)*(-x[3]^2 - x[3]*x[9]*x[10] + 
     2*x[3]*x[12] + x[9]*x[10]*x[12] - x[10]^2*x[12] - x[12]^2 + 
     2*x[3]*x[13] - x[9]^2*x[13] + x[9]*x[10]*x[13] + 2*x[12]*x[13] - 
     x[13]^2)^((-4 + d)/2)*(-q^4 + 2*q^2*x[6] - x[6]^2 + 2*q^2*x[7] + 
     2*x[6]*x[7] - x[7]^2 - q^2*x[14]^2)^((4 - d)/2)*
   (-q^4 + q^4*y^2 + 2*q^2*x[6] - 2*q^2*y^2*x[6] - x[6]^2 + y^2*x[6]^2 + 
     2*q^2*x[7] - 2*q^2*y^2*x[7] + 2*x[6]*x[7] - 2*y^2*x[6]*x[7] - x[7]^2 + 
     y^2*x[7]^2 - q^2*x[11]^2 + 2*q^2*y*x[11]*x[14] - q^2*x[14]^2)^
    ((-5 + d)/2)*(-4*q^4*x[5] + 4*q^2*x[4]*x[5] - 4*q^2*x[5]^2 + 
     4*q^2*x[4]*x[6] - 4*x[4]^2*x[6] + 4*q^2*x[5]*x[6] + 4*x[4]*x[5]*x[6] - 
     4*x[4]*x[6]^2 + 4*q^2*x[5]*x[7] - 4*x[4]*x[5]*x[7] - 4*q^2*x[6]*x[7] + 
     4*x[4]*x[6]*x[7] + q^4*x[10]^2 - 2*q^2*x[6]*x[10]^2 + x[6]^2*x[10]^2 - 
     2*q^2*x[7]*x[10]^2 - 2*x[6]*x[7]*x[10]^2 + x[7]^2*x[10]^2 - 
     4*q^2*x[4]*x[13] + 4*q^2*x[5]*x[13] + 4*x[4]*x[6]*x[13] - 
     4*x[5]*x[6]*x[13] + 4*q^2*x[7]*x[13] + 4*x[4]*x[7]*x[13] + 
     4*x[5]*x[7]*x[13] + 4*x[6]*x[7]*x[13] - 4*x[7]^2*x[13] - 
     4*x[7]*x[13]^2 + 2*q^4*x[10]*x[14] - 2*q^2*x[4]*x[10]*x[14] + 
     4*q^2*x[5]*x[10]*x[14] - 2*q^2*x[6]*x[10]*x[14] - 
     2*x[4]*x[6]*x[10]*x[14] - 2*q^2*x[7]*x[10]*x[14] + 
     2*x[4]*x[7]*x[10]*x[14] - 2*q^2*x[10]*x[13]*x[14] + 
     2*x[6]*x[10]*x[13]*x[14] - 2*x[7]*x[10]*x[13]*x[14] + q^4*x[14]^2 - 
     2*q^2*x[4]*x[14]^2 + x[4]^2*x[14]^2 - 2*q^2*x[13]*x[14]^2 - 
     2*x[4]*x[13]*x[14]^2 + x[13]^2*x[14]^2)^((-5 + d)/2))/
  (Pi^5*Gamma[(-3 + d)/2]^2*Gamma[(-2 + d)/2]^2), 
 (2^(-1 - d)*(-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*
   (4*x[6] - x[13]^2)^((3 - d)/2)*(-x[9]^2 + 4*x[12] - 2*x[9]*x[13] - 
     x[13]^2)^((3 - d)/2)*(4*x[4] - x[10]^2 - 2*x[10]*x[13] - x[13]^2)^
    ((3 - d)/2)*(-q^4 + q^4*y^2 + 2*q^2*x[6] - 2*q^2*y^2*x[6] - x[6]^2 + 
     y^2*x[6]^2 + 2*q^2*x[7] - 2*q^2*y^2*x[7] + 2*x[6]*x[7] - 
     2*y^2*x[6]*x[7] - x[7]^2 + y^2*x[7]^2 - q^2*x[11]^2 + 
     2*q^2*y*x[11]*x[13] - q^2*x[13]^2)^((-5 + d)/2)*
   (-x[1]^2 + 2*x[1]*x[2] - x[2]^2 + x[1]*x[8]*x[9] - x[2]*x[8]*x[9] - 
     x[1]*x[9]^2 + 2*x[1]*x[12] + 2*x[2]*x[12] - x[8]^2*x[12] + 
     x[8]*x[9]*x[12] - x[12]^2 + x[1]*x[8]*x[13] - x[2]*x[8]*x[13] - 
     x[1]*x[9]*x[13] - x[2]*x[9]*x[13] - x[8]*x[12]*x[13] + 
     x[9]*x[12]*x[13] - x[2]*x[13]^2)^((-4 + d)/2)*
   (-x[3]^2 + 2*x[3]*x[4] - x[4]^2 - x[4]*x[9]^2 - x[3]*x[9]*x[10] + 
     x[4]*x[9]*x[10] + 2*x[3]*x[12] + 2*x[4]*x[12] + x[9]*x[10]*x[12] - 
     x[10]^2*x[12] - x[12]^2 - x[3]*x[9]*x[13] - x[4]*x[9]*x[13] - 
     x[3]*x[10]*x[13] + x[4]*x[10]*x[13] + x[9]*x[12]*x[13] - 
     x[10]*x[12]*x[13] - x[3]*x[13]^2)^((-4 + d)/2)*
   (-x[4]^2 + 2*x[4]*x[5] - x[5]^2 + 2*x[4]*x[6] + 2*x[5]*x[6] - x[6]^2 - 
     x[6]*x[10]^2 + x[4]*x[10]*x[13] - x[5]*x[10]*x[13] - x[6]*x[10]*x[13] - 
     x[5]*x[13]^2)^((-4 + d)/2))/(Pi^(9/2)*Gamma[(-3 + d)/2]*
   Gamma[(-2 + d)/2]^3), -((2^(-1 - d)*(-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*
    (-x[10]^2 + 4*x[12])^((3 - d)/2)*(-x[11]^2 + 4*x[12])^((3 - d)/2)*
    (-x[1]^2 + 2*x[1]*x[2] - x[2]^2 + x[1]*x[7]*x[10] - x[2]*x[7]*x[10] - 
      x[1]*x[10]^2 + 2*x[1]*x[12] + 2*x[2]*x[12] - x[7]^2*x[12] + 
      x[7]*x[10]*x[12] - x[12]^2)^((-4 + d)/2)*
    (-x[3]^2 + 2*x[3]*x[4] - x[4]^2 + x[3]*x[8]*x[11] - x[4]*x[8]*x[11] - 
      x[3]*x[11]^2 + 2*x[3]*x[12] + 2*x[4]*x[12] - x[8]^2*x[12] + 
      x[8]*x[11]*x[12] - x[12]^2)^((-4 + d)/2)*(-x[10]^2 + 4*x[13])^
     ((3 - d)/2)*(-x[5]^2 + 2*x[5]*x[6] - x[6]^2 + x[5]*x[9]*x[10] - 
      x[6]*x[9]*x[10] - x[5]*x[10]^2 + 2*x[5]*x[13] + 2*x[6]*x[13] - 
      x[9]^2*x[13] + x[9]*x[10]*x[13] - x[13]^2)^((-4 + d)/2)*
    (-q^4 + q^4*y^2 - q^2*x[10]^2 - 2*q^2*y*x[10]*x[11] - q^2*x[11]^2 + 
      2*q^2*x[12] - 2*q^2*y^2*x[12] - x[12]^2 + y^2*x[12]^2 + 2*q^2*x[13] - 
      2*q^2*y^2*x[13] + 2*x[12]*x[13] - 2*y^2*x[12]*x[13] - x[13]^2 + 
      y^2*x[13]^2)^((-5 + d)/2))/(Pi^(9/2)*Gamma[(-3 + d)/2]*
    Gamma[(-2 + d)/2]^3)), 
 -((2^(7 - 3*d)*(-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*
    (4*x[3] - x[13]^2)^((3 - d)/2)*(-x[9]^2 + 4*x[11] - 4*y^2*x[11] - 
      2*y*x[9]*x[14] - x[14]^2)^((4 - d)/2)*
    (-x[1]^2 + 2*x[1]*x[2] - x[2]^2 + 2*x[1]*x[3] + 2*x[2]*x[3] - x[3]^2 - 
      x[3]*x[7]^2 + x[1]*x[7]*x[13] - x[2]*x[7]*x[13] + x[3]*x[7]*x[13] - 
      x[1]*x[13]^2 + 2*x[3]*x[7]*x[14] - x[1]*x[13]*x[14] + 
      x[2]*x[13]*x[14] - x[3]*x[13]*x[14] - x[3]*x[14]^2)^((-4 + d)/2)*
    (-4*x[3]^2 + 4*y^2*x[3]^2 + 8*x[3]*x[4] - 8*y^2*x[3]*x[4] - 4*x[4]^2 + 
      4*y^2*x[4]^2 - 4*x[3]*x[8]*x[9] + 4*x[4]*x[8]*x[9] - 4*x[4]*x[9]^2 + 
      8*x[3]*x[11] - 8*y^2*x[3]*x[11] + 8*x[4]*x[11] - 8*y^2*x[4]*x[11] - 
      4*x[8]^2*x[11] + 4*x[8]*x[9]*x[11] - 4*x[11]^2 + 4*y^2*x[11]^2 - 
      4*y*x[3]*x[9]*x[13] + 4*y*x[4]*x[9]*x[13] - 8*y*x[8]*x[11]*x[13] + 
      4*y*x[9]*x[11]*x[13] + x[9]^2*x[13]^2 - 4*x[11]*x[13]^2 - 
      4*y*x[3]*x[8]*x[14] + 4*y*x[4]*x[8]*x[14] - 4*y*x[3]*x[9]*x[14] - 
      4*y*x[4]*x[9]*x[14] - 4*y*x[8]*x[11]*x[14] + 4*y*x[9]*x[11]*x[14] - 
      4*x[3]*x[13]*x[14] + 4*x[4]*x[13]*x[14] - 2*x[8]*x[9]*x[13]*x[14] + 
      2*x[9]^2*x[13]*x[14] - 4*x[11]*x[13]*x[14] - 4*x[3]*x[14]^2 + 
      x[8]^2*x[14]^2 - 2*x[8]*x[9]*x[14]^2 + x[9]^2*x[14]^2)^((-5 + d)/2)*
    (-x[10]^2 + 4*x[12] - 4*y^2*x[12] + 2*y*x[10]*x[15] - x[15]^2)^
     ((4 - d)/2)*(-q^4 + q^4*y^2 + 2*q^2*x[6] - 2*q^2*y^2*x[6] - x[6]^2 + 
      y^2*x[6]^2 - q^2*x[10]^2 + 2*q^2*x[12] - 2*q^2*y^2*x[12] + 
      2*x[6]*x[12] - 2*y^2*x[6]*x[12] - x[12]^2 + y^2*x[12]^2 + 
      2*q^2*y*x[10]*x[15] - q^2*x[15]^2)^((-5 + d)/2)*
    (-4*x[5]^2 + 4*y^2*x[5]^2 - 4*x[5]*x[9]*x[10] + 8*x[5]*x[11] - 
      8*y^2*x[5]*x[11] + 4*x[9]*x[10]*x[11] - 4*x[10]^2*x[11] - 4*x[11]^2 + 
      4*y^2*x[11]^2 + 8*x[5]*x[12] - 8*y^2*x[5]*x[12] - 4*x[9]^2*x[12] + 
      4*x[9]*x[10]*x[12] + 8*x[11]*x[12] - 8*y^2*x[11]*x[12] - 4*x[12]^2 + 
      4*y^2*x[12]^2 - 4*y*x[5]*x[10]*x[14] + 4*y*x[10]*x[11]*x[14] - 
      8*y*x[9]*x[12]*x[14] + 4*y*x[10]*x[12]*x[14] + x[10]^2*x[14]^2 - 
      4*x[12]*x[14]^2 + 4*y*x[5]*x[9]*x[15] - 4*y*x[9]*x[11]*x[15] + 
      8*y*x[10]*x[11]*x[15] - 4*y*x[9]*x[12]*x[15] + 4*x[5]*x[14]*x[15] + 
      2*x[9]*x[10]*x[14]*x[15] - 4*x[11]*x[14]*x[15] - 4*x[12]*x[14]*x[15] + 
      x[9]^2*x[15]^2 - 4*x[11]*x[15]^2)^((-5 + d)/2))/
   (Pi^(11/2)*Gamma[(-3 + d)/2]^3*Gamma[(-2 + d)/2])), 
 (2^(3 - 2*d)*(-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*
   (-x[10]^2 + 4*x[11])^((3 - d)/2)*(-x[1]^2 + 2*x[1]*x[2] - x[2]^2 + 
     x[1]*x[7]*x[10] - x[2]*x[7]*x[10] - x[1]*x[10]^2 + 2*x[1]*x[11] + 
     2*x[2]*x[11] - x[7]^2*x[11] + x[7]*x[10]*x[11] - x[11]^2)^((-4 + d)/2)*
   (4*x[11] - x[13]^2)^((3 - d)/2)*(-x[3]^2 + 2*x[3]*x[4] - x[4]^2 + 
     2*x[3]*x[11] + 2*x[4]*x[11] - x[8]^2*x[11] - x[11]^2 - x[3]*x[8]*x[13] + 
     x[4]*x[8]*x[13] - x[8]*x[11]*x[13] - x[3]*x[13]^2)^((-4 + d)/2)*
   (-x[9]^2 + 4*x[12] - 4*y^2*x[12] - 2*y*x[9]*x[14] - x[14]^2)^((4 - d)/2)*
   (-q^4 + q^4*y^2 + 2*q^2*x[5] - 2*q^2*y^2*x[5] - x[5]^2 + y^2*x[5]^2 - 
     q^2*x[9]^2 + 2*q^2*x[12] - 2*q^2*y^2*x[12] + 2*x[5]*x[12] - 
     2*y^2*x[5]*x[12] - x[12]^2 + y^2*x[12]^2 - 2*q^2*y*x[9]*x[14] - 
     q^2*x[14]^2)^((-5 + d)/2)*(-4*x[6]^2 + 4*y^2*x[6]^2 - 
     4*x[6]*x[9]*x[10] + 8*x[6]*x[11] - 8*y^2*x[6]*x[11] - 4*x[9]^2*x[11] + 
     4*x[9]*x[10]*x[11] - 4*x[11]^2 + 4*y^2*x[11]^2 + 8*x[6]*x[12] - 
     8*y^2*x[6]*x[12] + 4*x[9]*x[10]*x[12] - 4*x[10]^2*x[12] + 
     8*x[11]*x[12] - 8*y^2*x[11]*x[12] - 4*x[12]^2 + 4*y^2*x[12]^2 + 
     4*y*x[6]*x[9]*x[13] - 4*y*x[9]*x[11]*x[13] - 4*y*x[9]*x[12]*x[13] + 
     8*y*x[10]*x[12]*x[13] + x[9]^2*x[13]^2 - 4*x[12]*x[13]^2 - 
     4*y*x[6]*x[10]*x[14] - 8*y*x[9]*x[11]*x[14] + 4*y*x[10]*x[11]*x[14] + 
     4*y*x[10]*x[12]*x[14] + 4*x[6]*x[13]*x[14] + 2*x[9]*x[10]*x[13]*x[14] - 
     4*x[11]*x[13]*x[14] - 4*x[12]*x[13]*x[14] + x[10]^2*x[14]^2 - 
     4*x[11]*x[14]^2)^((-5 + d)/2))/(Pi^5*Gamma[(-3 + d)/2]^2*
   Gamma[(-2 + d)/2]^2), -((2^(-1 - d)*(-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*
    (-x[8]^2 + 4*x[11])^((3 - d)/2)*(-x[1]^2 + 2*x[1]*x[2] - x[2]^2 + 
      x[1]*x[7]*x[8] - x[2]*x[7]*x[8] - x[1]*x[8]^2 + 2*x[1]*x[11] + 
      2*x[2]*x[11] - x[7]^2*x[11] + x[7]*x[8]*x[11] - x[11]^2)^((-4 + d)/2)*
    (-x[10]^2 + 4*x[12])^((3 - d)/2)*(-x[3]^2 - x[3]*x[8]*x[10] + 
      2*x[3]*x[11] + x[8]*x[10]*x[11] - x[10]^2*x[11] - x[11]^2 + 
      2*x[3]*x[12] - x[8]^2*x[12] + x[8]*x[10]*x[12] + 2*x[11]*x[12] - 
      x[12]^2)^((-4 + d)/2)*(4*x[12] - x[13]^2)^((3 - d)/2)*
    (-q^4 + q^4*y^2 + 2*q^2*x[6] - 2*q^2*y^2*x[6] - x[6]^2 + y^2*x[6]^2 - 
      q^2*x[10]^2 + 2*q^2*x[12] - 2*q^2*y^2*x[12] + 2*x[6]*x[12] - 
      2*y^2*x[6]*x[12] - x[12]^2 + y^2*x[12]^2 + 2*q^2*y*x[10]*x[13] - 
      q^2*x[13]^2)^((-5 + d)/2)*(-x[4]^2 + 2*x[4]*x[5] - x[5]^2 + 
      2*x[4]*x[12] + 2*x[5]*x[12] - x[9]^2*x[12] - x[12]^2 - 
      x[4]*x[9]*x[13] + x[5]*x[9]*x[13] - x[9]*x[12]*x[13] - x[4]*x[13]^2)^
     ((-4 + d)/2))/(Pi^(9/2)*Gamma[(-3 + d)/2]*Gamma[(-2 + d)/2]^3)), 
 -((2^(-1 - d)*(-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*
    (-x[8]^2 + 4*x[11])^((3 - d)/2)*(-x[1]^2 + 2*x[1]*x[2] - x[2]^2 + 
      x[1]*x[7]*x[8] - x[2]*x[7]*x[8] - x[1]*x[8]^2 + 2*x[1]*x[11] + 
      2*x[2]*x[11] - x[7]^2*x[11] + x[7]*x[8]*x[11] - x[11]^2)^((-4 + d)/2)*
    (-x[9]^2 + 4*x[12])^((3 - d)/2)*(-x[3]^2 - x[3]*x[8]*x[9] + 
      2*x[3]*x[11] + x[8]*x[9]*x[11] - x[9]^2*x[11] - x[11]^2 + 
      2*x[3]*x[12] - x[8]^2*x[12] + x[8]*x[9]*x[12] + 2*x[11]*x[12] - 
      x[12]^2)^((-4 + d)/2)*(4*x[5] - x[13]^2)^((3 - d)/2)*
    (-q^4 + q^4*y^2 + 2*q^2*x[5] - 2*q^2*y^2*x[5] - x[5]^2 + y^2*x[5]^2 + 
      2*q^2*x[6] - 2*q^2*y^2*x[6] + 2*x[5]*x[6] - 2*y^2*x[5]*x[6] - x[6]^2 + 
      y^2*x[6]^2 - q^2*x[10]^2 + 2*q^2*y*x[10]*x[13] - q^2*x[13]^2)^
     ((-5 + d)/2)*(-x[4]^2 + 2*x[4]*x[5] - x[5]^2 - x[5]*x[9]^2 + 
      2*x[4]*x[12] + 2*x[5]*x[12] - x[12]^2 - x[4]*x[9]*x[13] + 
      x[5]*x[9]*x[13] + x[9]*x[12]*x[13] - x[12]*x[13]^2)^((-4 + d)/2))/
   (Pi^(9/2)*Gamma[(-3 + d)/2]*Gamma[(-2 + d)/2]^3)), 
 -((2^(-1 - d)*(-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*
    (-x[8]^2 + 4*x[11])^((3 - d)/2)*(-x[1]^2 + 2*x[1]*x[2] - x[2]^2 + 
      x[1]*x[7]*x[8] - x[2]*x[7]*x[8] - x[1]*x[8]^2 + 2*x[1]*x[11] + 
      2*x[2]*x[11] - x[7]^2*x[11] + x[7]*x[8]*x[11] - x[11]^2)^((-4 + d)/2)*
    (4*x[6] - x[13]^2)^((3 - d)/2)*(4*x[12] - x[13]^2)^((3 - d)/2)*
    (-q^4 + q^4*y^2 + 2*q^2*x[6] - 2*q^2*y^2*x[6] - x[6]^2 + y^2*x[6]^2 - 
      q^2*x[10]^2 + 2*q^2*x[12] - 2*q^2*y^2*x[12] + 2*x[6]*x[12] - 
      2*y^2*x[6]*x[12] - x[12]^2 + y^2*x[12]^2 + 2*q^2*y*x[10]*x[13] - 
      q^2*x[13]^2)^((-5 + d)/2)*(-x[4]^2 + 2*x[4]*x[5] - x[5]^2 + 
      2*x[4]*x[12] + 2*x[5]*x[12] - x[9]^2*x[12] - x[12]^2 - 
      x[4]*x[9]*x[13] + x[5]*x[9]*x[13] - x[9]*x[12]*x[13] - x[4]*x[13]^2)^
     ((-4 + d)/2)*(-x[3]^2 + 2*x[3]*x[6] - x[6]^2 - x[6]*x[8]^2 + 
      2*x[3]*x[11] + 2*x[6]*x[11] - x[11]^2 + x[3]*x[8]*x[13] - 
      x[6]*x[8]*x[13] - x[8]*x[11]*x[13] - x[11]*x[13]^2)^((-4 + d)/2))/
   (Pi^(9/2)*Gamma[(-3 + d)/2]*Gamma[(-2 + d)/2]^3)), 
 (2^(-1 - d)*(-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*
   (4*x[12] - x[13]^2)^((3 - d)/2)*(-x[8]^2 + 4*x[11] - 2*x[8]*x[13] - 
     x[13]^2)^((3 - d)/2)*(4*x[4] - x[9]^2 - 2*x[9]*x[13] - x[13]^2)^
    ((3 - d)/2)*(-q^4 + q^4*y^2 + 2*q^2*x[6] - 2*q^2*y^2*x[6] - x[6]^2 + 
     y^2*x[6]^2 - q^2*x[10]^2 + 2*q^2*x[12] - 2*q^2*y^2*x[12] + 
     2*x[6]*x[12] - 2*y^2*x[6]*x[12] - x[12]^2 + y^2*x[12]^2 + 
     2*q^2*y*x[10]*x[13] - q^2*x[13]^2)^((-5 + d)/2)*
   (-x[1]^2 + 2*x[1]*x[2] - x[2]^2 + x[1]*x[7]*x[8] - x[2]*x[7]*x[8] - 
     x[1]*x[8]^2 + 2*x[1]*x[11] + 2*x[2]*x[11] - x[7]^2*x[11] + 
     x[7]*x[8]*x[11] - x[11]^2 + x[1]*x[7]*x[13] - x[2]*x[7]*x[13] - 
     x[1]*x[8]*x[13] - x[2]*x[8]*x[13] - x[7]*x[11]*x[13] + 
     x[8]*x[11]*x[13] - x[2]*x[13]^2)^((-4 + d)/2)*
   (-x[3]^2 + 2*x[3]*x[4] - x[4]^2 - x[4]*x[8]^2 - x[3]*x[8]*x[9] + 
     x[4]*x[8]*x[9] + 2*x[3]*x[11] + 2*x[4]*x[11] + x[8]*x[9]*x[11] - 
     x[9]^2*x[11] - x[11]^2 - x[3]*x[8]*x[13] - x[4]*x[8]*x[13] - 
     x[3]*x[9]*x[13] + x[4]*x[9]*x[13] + x[8]*x[11]*x[13] - 
     x[9]*x[11]*x[13] - x[3]*x[13]^2)^((-4 + d)/2)*
   (-x[4]^2 + 2*x[4]*x[5] - x[5]^2 + 2*x[4]*x[12] + 2*x[5]*x[12] - 
     x[9]^2*x[12] - x[12]^2 + x[4]*x[9]*x[13] - x[5]*x[9]*x[13] - 
     x[9]*x[12]*x[13] - x[5]*x[13]^2)^((-4 + d)/2))/
  (Pi^(9/2)*Gamma[(-3 + d)/2]*Gamma[(-2 + d)/2]^3), 
 -(((-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*
    (-x[9]^2 + 4*x[11] - 2*x[9]*x[12] - x[12]^2)^((3 - d)/2)*
    (-q^4 + q^4*y^2 + 2*q^2*x[5] - 2*q^2*y^2*x[5] - x[5]^2 + y^2*x[5]^2 + 
      2*q^2*x[6] - 2*q^2*y^2*x[6] + 2*x[5]*x[6] - 2*y^2*x[5]*x[6] - x[6]^2 + 
      y^2*x[6]^2 - q^2*x[10]^2 + 2*q^2*y*x[10]*x[12] - q^2*x[12]^2)^
     ((-5 + d)/2)*(-x[1]^2 + 2*x[1]*x[2] - x[2]^2 + x[1]*x[7]*x[9] - 
      x[2]*x[7]*x[9] - x[1]*x[9]^2 + 2*x[1]*x[11] + 2*x[2]*x[11] - 
      x[7]^2*x[11] + x[7]*x[9]*x[11] - x[11]^2 + x[1]*x[7]*x[12] - 
      x[2]*x[7]*x[12] - x[1]*x[9]*x[12] - x[2]*x[9]*x[12] - 
      x[7]*x[11]*x[12] + x[9]*x[11]*x[12] - x[2]*x[12]^2)^((-4 + d)/2)*
    (-x[3]^2 + 2*x[3]*x[4] - x[4]^2 + x[3]*x[8]*x[9] - x[4]*x[8]*x[9] - 
      x[3]*x[9]^2 + 2*x[3]*x[11] + 2*x[4]*x[11] - x[8]^2*x[11] + 
      x[8]*x[9]*x[11] - x[11]^2 + x[3]*x[8]*x[12] - x[4]*x[8]*x[12] - 
      x[3]*x[9]*x[12] - x[4]*x[9]*x[12] - x[8]*x[11]*x[12] + 
      x[9]*x[11]*x[12] - x[4]*x[12]^2)^((-4 + d)/2))/
   (2^(2*(-1 + d))*Pi^4*Gamma[(-3 + d)/2]*Gamma[(-2 + d)/2]^2*
    Gamma[(-1 + d)/2])), ((-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*
   (-x[8]^2 + 4*x[11])^((3 - d)/2)*(-x[1]^2 + 2*x[1]*x[2] - x[2]^2 + 
     x[1]*x[7]*x[8] - x[2]*x[7]*x[8] - x[1]*x[8]^2 + 2*x[1]*x[11] + 
     2*x[2]*x[11] - x[7]^2*x[11] + x[7]*x[8]*x[11] - x[11]^2)^((-4 + d)/2)*
   (4*x[5] - x[12]^2)^((3 - d)/2)*(4*x[4] - x[9]^2 - 2*x[9]*x[12] - x[12]^2)^
    ((-3 + d)/2)*(-q^4 + q^4*y^2 + 2*q^2*x[5] - 2*q^2*y^2*x[5] - x[5]^2 + 
     y^2*x[5]^2 + 2*q^2*x[6] - 2*q^2*y^2*x[6] + 2*x[5]*x[6] - 
     2*y^2*x[5]*x[6] - x[6]^2 + y^2*x[6]^2 - q^2*x[10]^2 + 
     2*q^2*y*x[10]*x[12] - q^2*x[12]^2)^((-5 + d)/2)*
   (-x[3]^2 + 2*x[3]*x[5] - x[5]^2 - x[5]*x[8]^2 + 2*x[3]*x[11] + 
     2*x[5]*x[11] - x[11]^2 + x[3]*x[8]*x[12] - x[5]*x[8]*x[12] - 
     x[8]*x[11]*x[12] - x[11]*x[12]^2)^((-4 + d)/2))/
  (2^(2*(-1 + d))*Pi^4*Gamma[(-3 + d)/2]*Gamma[(-2 + d)/2]^2*
   Gamma[(-1 + d)/2]), -(((-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*
    (-x[9]^2 + 4*x[11])^((3 - d)/2)*(-x[2]^2 + 2*x[2]*x[3] - x[3]^2 + 
      x[2]*x[7]*x[9] - x[3]*x[7]*x[9] - x[2]*x[9]^2 + 2*x[2]*x[11] + 
      2*x[3]*x[11] - x[7]^2*x[11] + x[7]*x[9]*x[11] - x[11]^2)^((-4 + d)/2)*
    (4*x[1] - x[6]^2 - 2*x[6]*x[13] - x[13]^2)^((-3 + d)/2)*
    (-x[10]^2 + 4*x[12] - 4*y^2*x[12] + 2*y*x[10]*x[13] - x[13]^2)^
     ((4 - d)/2)*(-q^4 + q^4*y^2 + 2*q^2*x[5] - 2*q^2*y^2*x[5] - x[5]^2 + 
      y^2*x[5]^2 - q^2*x[10]^2 + 2*q^2*x[12] - 2*q^2*y^2*x[12] + 
      2*x[5]*x[12] - 2*y^2*x[5]*x[12] - x[12]^2 + y^2*x[12]^2 + 
      2*q^2*y*x[10]*x[13] - q^2*x[13]^2)^((-5 + d)/2)*
    (-4*x[4]^2 + 4*y^2*x[4]^2 - 4*y*x[4]*x[8]*x[10] - 4*x[4]*x[9]*x[10] + 
      x[8]^2*x[10]^2 + 8*x[4]*x[11] - 8*y^2*x[4]*x[11] + 
      4*y*x[8]*x[10]*x[11] + 4*x[9]*x[10]*x[11] - 4*x[10]^2*x[11] - 
      4*x[11]^2 + 4*y^2*x[11]^2 + 8*x[4]*x[12] - 8*y^2*x[4]*x[12] - 
      4*x[8]^2*x[12] - 8*y*x[8]*x[9]*x[12] - 4*x[9]^2*x[12] + 
      4*y*x[8]*x[10]*x[12] + 4*x[9]*x[10]*x[12] + 8*x[11]*x[12] - 
      8*y^2*x[11]*x[12] - 4*x[12]^2 + 4*y^2*x[12]^2 + 4*x[4]*x[8]*x[13] + 
      4*y*x[4]*x[9]*x[13] + 2*x[8]*x[9]*x[10]*x[13] - 4*x[8]*x[11]*x[13] - 
      4*y*x[9]*x[11]*x[13] + 8*y*x[10]*x[11]*x[13] - 4*x[8]*x[12]*x[13] - 
      4*y*x[9]*x[12]*x[13] + x[9]^2*x[13]^2 - 4*x[11]*x[13]^2)^((-5 + d)/2))/
   (2^(3*(-2 + d))*Pi^(9/2)*Gamma[(-3 + d)/2]^2*Gamma[(-2 + d)/2]*
    Gamma[(-1 + d)/2])), ((-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*
   (-x[8]^2 + 4*x[11])^((3 - d)/2)*(-x[2]^2 + 2*x[2]*x[3] - x[3]^2 + 
     x[2]*x[7]*x[8] - x[3]*x[7]*x[8] - x[2]*x[8]^2 + 2*x[2]*x[11] + 
     2*x[3]*x[11] - x[7]^2*x[11] + x[7]*x[8]*x[11] - x[11]^2)^((-4 + d)/2)*
   (4*x[1] - x[6]^2 - 2*x[6]*x[13] - x[13]^2)^((-3 + d)/2)*
   (-x[10]^2 + 4*x[12] - 4*y^2*x[12] + 2*y*x[10]*x[13] - x[13]^2)^((4 - d)/2)*
   (-q^4 + q^4*y^2 + 2*q^2*x[5] - 2*q^2*y^2*x[5] - x[5]^2 + y^2*x[5]^2 - 
     q^2*x[10]^2 + 2*q^2*x[12] - 2*q^2*y^2*x[12] + 2*x[5]*x[12] - 
     2*y^2*x[5]*x[12] - x[12]^2 + y^2*x[12]^2 + 2*q^2*y*x[10]*x[13] - 
     q^2*x[13]^2)^((-5 + d)/2)*(-4*x[4]^2 + 4*y^2*x[4]^2 - 
     4*y*x[4]*x[8]*x[10] - 4*x[4]*x[9]*x[10] + x[8]^2*x[10]^2 + 
     8*x[4]*x[11] - 8*y^2*x[4]*x[11] + 4*y*x[8]*x[10]*x[11] + 
     4*x[9]*x[10]*x[11] - 4*x[10]^2*x[11] - 4*x[11]^2 + 4*y^2*x[11]^2 + 
     8*x[4]*x[12] - 8*y^2*x[4]*x[12] - 4*x[8]^2*x[12] - 8*y*x[8]*x[9]*x[12] - 
     4*x[9]^2*x[12] + 4*y*x[8]*x[10]*x[12] + 4*x[9]*x[10]*x[12] + 
     8*x[11]*x[12] - 8*y^2*x[11]*x[12] - 4*x[12]^2 + 4*y^2*x[12]^2 + 
     4*x[4]*x[8]*x[13] + 4*y*x[4]*x[9]*x[13] + 2*x[8]*x[9]*x[10]*x[13] - 
     4*x[8]*x[11]*x[13] - 4*y*x[9]*x[11]*x[13] + 8*y*x[10]*x[11]*x[13] - 
     4*x[8]*x[12]*x[13] - 4*y*x[9]*x[12]*x[13] + x[9]^2*x[13]^2 - 
     4*x[11]*x[13]^2)^((-5 + d)/2))/(2^(3*(-2 + d))*Pi^(9/2)*
   Gamma[(-3 + d)/2]^2*Gamma[(-2 + d)/2]*Gamma[(-1 + d)/2]), 
 -((2^(3 - 2*d)*(-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*
    (-x[7]^2 + 4*x[11])^((3 - d)/2)*(-x[1]^2 + 2*x[1]*x[2] - x[2]^2 + 
      x[1]*x[6]*x[7] - x[2]*x[6]*x[7] - x[1]*x[7]^2 + 2*x[1]*x[11] + 
      2*x[2]*x[11] - x[6]^2*x[11] + x[6]*x[7]*x[11] - x[11]^2)^((-4 + d)/2)*
    (-x[8]^2 + 4*x[12])^((3 - d)/2)*(-x[3]^2 - x[3]*x[7]*x[8] + 
      2*x[3]*x[11] + x[7]*x[8]*x[11] - x[8]^2*x[11] - x[11]^2 + 
      2*x[3]*x[12] - x[7]^2*x[12] + x[7]*x[8]*x[12] + 2*x[11]*x[12] - 
      x[12]^2)^((-4 + d)/2)*(-x[10]^2 + 4*x[13] - 4*y^2*x[13] - 
      2*y*x[10]*x[14] - x[14]^2)^((4 - d)/2)*
    (-q^4 + q^4*y^2 + 2*q^2*x[5] - 2*q^2*y^2*x[5] - x[5]^2 + y^2*x[5]^2 - 
      q^2*x[10]^2 + 2*q^2*x[13] - 2*q^2*y^2*x[13] + 2*x[5]*x[13] - 
      2*y^2*x[5]*x[13] - x[13]^2 + y^2*x[13]^2 - 2*q^2*y*x[10]*x[14] - 
      q^2*x[14]^2)^((-5 + d)/2)*(-4*x[4]^2 + 4*y^2*x[4]^2 - 
      4*y*x[4]*x[8]*x[10] - 4*x[4]*x[9]*x[10] + x[8]^2*x[10]^2 + 
      8*x[4]*x[12] - 8*y^2*x[4]*x[12] + 4*y*x[8]*x[10]*x[12] + 
      4*x[9]*x[10]*x[12] - 4*x[10]^2*x[12] - 4*x[12]^2 + 4*y^2*x[12]^2 + 
      8*x[4]*x[13] - 8*y^2*x[4]*x[13] - 4*x[8]^2*x[13] - 
      8*y*x[8]*x[9]*x[13] - 4*x[9]^2*x[13] + 4*y*x[8]*x[10]*x[13] + 
      4*x[9]*x[10]*x[13] + 8*x[12]*x[13] - 8*y^2*x[12]*x[13] - 4*x[13]^2 + 
      4*y^2*x[13]^2 - 4*x[4]*x[8]*x[14] - 4*y*x[4]*x[9]*x[14] - 
      2*x[8]*x[9]*x[10]*x[14] + 4*x[8]*x[12]*x[14] + 4*y*x[9]*x[12]*x[14] - 
      8*y*x[10]*x[12]*x[14] + 4*x[8]*x[13]*x[14] + 4*y*x[9]*x[13]*x[14] + 
      x[9]^2*x[14]^2 - 4*x[12]*x[14]^2)^((-5 + d)/2))/
   (Pi^5*Gamma[(-3 + d)/2]^2*Gamma[(-2 + d)/2]^2)), 
 -((2^(7 - 3*d)*(-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*
    (-x[9]^2 - 2*y*x[9]*x[10] - x[10]^2 + 4*x[12] - 4*y^2*x[12])^((4 - d)/2)*
    (4*x[11] - x[14]^2)^((3 - d)/2)*(-x[1]^2 + 2*x[1]*x[2] - x[2]^2 + 
      2*x[1]*x[11] + 2*x[2]*x[11] - x[6]^2*x[11] - x[11]^2 - 
      x[1]*x[6]*x[14] + x[2]*x[6]*x[14] - x[6]*x[11]*x[14] - x[1]*x[14]^2)^
     ((-4 + d)/2)*(-4*x[3]^2 + 4*y^2*x[3]^2 - 4*x[3]*x[7]*x[9] - 
      4*y*x[3]*x[7]*x[10] + x[7]^2*x[10]^2 + 8*x[3]*x[11] - 
      8*y^2*x[3]*x[11] + 4*x[7]*x[9]*x[11] - 4*x[9]^2*x[11] + 
      4*y*x[7]*x[10]*x[11] - 8*y*x[9]*x[10]*x[11] - 4*x[10]^2*x[11] - 
      4*x[11]^2 + 4*y^2*x[11]^2 + 8*x[3]*x[12] - 8*y^2*x[3]*x[12] - 
      4*x[7]^2*x[12] + 4*x[7]*x[9]*x[12] + 4*y*x[7]*x[10]*x[12] + 
      8*x[11]*x[12] - 8*y^2*x[11]*x[12] - 4*x[12]^2 + 4*y^2*x[12]^2 + 
      4*y*x[3]*x[9]*x[14] + 4*x[3]*x[10]*x[14] + 2*x[7]*x[9]*x[10]*x[14] - 
      4*y*x[9]*x[11]*x[14] - 4*x[10]*x[11]*x[14] + 8*y*x[7]*x[12]*x[14] - 
      4*y*x[9]*x[12]*x[14] - 4*x[10]*x[12]*x[14] + x[9]^2*x[14]^2 - 
      4*x[12]*x[14]^2)^((-5 + d)/2)*(-x[8]^2 + 4*x[13] - 4*y^2*x[13] + 
      2*y*x[8]*x[15] - x[15]^2)^((4 - d)/2)*
    (-q^4 + q^4*y^2 + 2*q^2*x[4] - 2*q^2*y^2*x[4] - x[4]^2 + y^2*x[4]^2 - 
      q^2*x[8]^2 + 2*q^2*x[13] - 2*q^2*y^2*x[13] + 2*x[4]*x[13] - 
      2*y^2*x[4]*x[13] - x[13]^2 + y^2*x[13]^2 + 2*q^2*y*x[8]*x[15] - 
      q^2*x[15]^2)^((-5 + d)/2)*(-4*x[5]^2 + 4*y^2*x[5]^2 - 
      4*y*x[5]*x[8]*x[9] + x[8]^2*x[9]^2 - 4*x[5]*x[8]*x[10] + 8*x[5]*x[12] - 
      8*y^2*x[5]*x[12] - 4*x[8]^2*x[12] + 4*y*x[8]*x[9]*x[12] + 
      4*x[8]*x[10]*x[12] - 4*x[12]^2 + 4*y^2*x[12]^2 + 8*x[5]*x[13] - 
      8*y^2*x[5]*x[13] + 4*y*x[8]*x[9]*x[13] - 4*x[9]^2*x[13] + 
      4*x[8]*x[10]*x[13] - 8*y*x[9]*x[10]*x[13] - 4*x[10]^2*x[13] + 
      8*x[12]*x[13] - 8*y^2*x[12]*x[13] - 4*x[13]^2 + 4*y^2*x[13]^2 + 
      4*x[5]*x[9]*x[15] + 4*y*x[5]*x[10]*x[15] + 2*x[8]*x[9]*x[10]*x[15] + 
      8*y*x[8]*x[12]*x[15] - 4*x[9]*x[12]*x[15] - 4*y*x[10]*x[12]*x[15] - 
      4*x[9]*x[13]*x[15] - 4*y*x[10]*x[13]*x[15] + x[10]^2*x[15]^2 - 
      4*x[12]*x[15]^2)^((-5 + d)/2))/(Pi^(11/2)*Gamma[(-3 + d)/2]^3*
    Gamma[(-2 + d)/2])), 
 -(((-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*(-x[8]^2 + 4*x[10])^((3 - d)/2)*
    (-x[2]^2 + 2*x[2]*x[3] - x[3]^2 + x[2]*x[7]*x[8] - x[3]*x[7]*x[8] - 
      x[2]*x[8]^2 + 2*x[2]*x[10] + 2*x[3]*x[10] - x[7]^2*x[10] + 
      x[7]*x[8]*x[10] - x[10]^2)^((-4 + d)/2)*(-x[9]^2 + 4*x[11])^((3 - d)/2)*
    (-x[4]^2 - x[4]*x[8]*x[9] + 2*x[4]*x[10] + x[8]*x[9]*x[10] - 
      x[9]^2*x[10] - x[10]^2 + 2*x[4]*x[11] - x[8]^2*x[11] + 
      x[8]*x[9]*x[11] + 2*x[10]*x[11] - x[11]^2)^((-4 + d)/2)*
    (4*x[1] - x[6]^2 - 2*x[6]*x[12] - x[12]^2)^((-3 + d)/2)*
    (-q^4 + q^4*y^2 + 2*q^2*x[5] - 2*q^2*y^2*x[5] - x[5]^2 + y^2*x[5]^2 - 
      q^2*x[9]^2 + 2*q^2*x[11] - 2*q^2*y^2*x[11] + 2*x[5]*x[11] - 
      2*y^2*x[5]*x[11] - x[11]^2 + y^2*x[11]^2 + 2*q^2*y*x[9]*x[12] - 
      q^2*x[12]^2)^((-5 + d)/2))/(2^(2*(-1 + d))*Pi^4*Gamma[(-3 + d)/2]*
    Gamma[(-2 + d)/2]^2*Gamma[(-1 + d)/2])), 
 -(((-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*(-x[8]^2 + 4*x[10])^((3 - d)/2)*
    (-x[2]^2 + 2*x[2]*x[3] - x[3]^2 + x[2]*x[7]*x[8] - x[3]*x[7]*x[8] - 
      x[2]*x[8]^2 + 2*x[2]*x[10] + 2*x[3]*x[10] - x[7]^2*x[10] + 
      x[7]*x[8]*x[10] - x[10]^2)^((-4 + d)/2)*(4*x[11] - x[12]^2)^((3 - d)/2)*
    (4*x[1] - x[6]^2 + 2*x[6]*x[12] - x[12]^2)^((-3 + d)/2)*
    (-q^4 + q^4*y^2 + 2*q^2*x[5] - 2*q^2*y^2*x[5] - x[5]^2 + y^2*x[5]^2 - 
      q^2*x[9]^2 + 2*q^2*x[11] - 2*q^2*y^2*x[11] + 2*x[5]*x[11] - 
      2*y^2*x[5]*x[11] - x[11]^2 + y^2*x[11]^2 - 2*q^2*y*x[9]*x[12] - 
      q^2*x[12]^2)^((-5 + d)/2)*(-x[4]^2 + 2*x[4]*x[10] - x[10]^2 + 
      2*x[4]*x[11] - x[8]^2*x[11] + 2*x[10]*x[11] - x[11]^2 - 
      x[4]*x[8]*x[12] + x[8]*x[10]*x[12] + x[8]*x[11]*x[12] - x[10]*x[12]^2)^
     ((-4 + d)/2))/(2^(2*(-1 + d))*Pi^4*Gamma[(-3 + d)/2]*Gamma[(-2 + d)/2]^2*
    Gamma[(-1 + d)/2])), ((-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*
   (-x[9]^2 + 4*x[10])^((3 - d)/2)*(-x[2]^2 + 2*x[2]*x[3] - x[3]^2 + 
     x[2]*x[7]*x[9] - x[3]*x[7]*x[9] - x[2]*x[9]^2 + 2*x[2]*x[10] + 
     2*x[3]*x[10] - x[7]^2*x[10] + x[7]*x[9]*x[10] - x[10]^2)^((-4 + d)/2)*
   (-x[9]^2 + 4*x[11])^((3 - d)/2)*(-x[4]^2 + 2*x[4]*x[5] - x[5]^2 + 
     x[4]*x[8]*x[9] - x[5]*x[8]*x[9] - x[4]*x[9]^2 + 2*x[4]*x[11] + 
     2*x[5]*x[11] - x[8]^2*x[11] + x[8]*x[9]*x[11] - x[11]^2)^((-4 + d)/2)*
   (4*x[1] - x[6]^2 + 2*x[6]*x[12] - x[12]^2)^((-3 + d)/2)*
   (-q^4 + q^4*y^2 - q^2*x[9]^2 + 2*q^2*x[10] - 2*q^2*y^2*x[10] - x[10]^2 + 
     y^2*x[10]^2 + 2*q^2*x[11] - 2*q^2*y^2*x[11] + 2*x[10]*x[11] - 
     2*y^2*x[10]*x[11] - x[11]^2 + y^2*x[11]^2 - 2*q^2*y*x[9]*x[12] - 
     q^2*x[12]^2)^((-5 + d)/2))/(2^(2*(-1 + d))*Pi^4*Gamma[(-3 + d)/2]*
   Gamma[(-2 + d)/2]^2*Gamma[(-1 + d)/2]), 
 ((-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*(4*x[10] - x[12]^2)^((3 - d)/2)*
   (4*x[11] - x[12]^2)^((3 - d)/2)*(4*x[1] - x[6]^2 - 2*x[6]*x[12] - x[12]^2)^
    ((-3 + d)/2)*(-q^4 + q^4*y^2 - q^2*x[9]^2 + 2*q^2*x[10] - 
     2*q^2*y^2*x[10] - x[10]^2 + y^2*x[10]^2 + 2*q^2*x[11] - 
     2*q^2*y^2*x[11] + 2*x[10]*x[11] - 2*y^2*x[10]*x[11] - x[11]^2 + 
     y^2*x[11]^2 - 2*q^2*y*x[9]*x[12] - q^2*x[12]^2)^((-5 + d)/2)*
   (-x[2]^2 + 2*x[2]*x[3] - x[3]^2 + 2*x[2]*x[10] + 2*x[3]*x[10] - 
     x[7]^2*x[10] - x[10]^2 - x[2]*x[7]*x[12] + x[3]*x[7]*x[12] - 
     x[7]*x[10]*x[12] - x[2]*x[12]^2)^((-4 + d)/2)*
   (-x[4]^2 + 2*x[4]*x[5] - x[5]^2 + 2*x[4]*x[11] + 2*x[5]*x[11] - 
     x[8]^2*x[11] - x[11]^2 - x[4]*x[8]*x[12] + x[5]*x[8]*x[12] - 
     x[8]*x[11]*x[12] - x[4]*x[12]^2)^((-4 + d)/2))/
  (2^(2*(-1 + d))*Pi^4*Gamma[(-3 + d)/2]*Gamma[(-2 + d)/2]^2*
   Gamma[(-1 + d)/2]), -((2^(5 - 3*d)*(-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*
    (4*x[10] - x[11]^2)^((3 - d)/2)*(4*x[1] - x[6]^2 - 2*x[6]*x[11] - 
      x[11]^2)^((-3 + d)/2)*(4*x[2] - x[7]^2 - 2*x[7]*x[11] - x[11]^2)^
     ((-3 + d)/2)*(-q^4 + q^4*y^2 + 2*q^2*x[5] - 2*q^2*y^2*x[5] - x[5]^2 + 
      y^2*x[5]^2 - q^2*x[9]^2 + 2*q^2*x[10] - 2*q^2*y^2*x[10] + 
      2*x[5]*x[10] - 2*y^2*x[5]*x[10] - x[10]^2 + y^2*x[10]^2 + 
      2*q^2*y*x[9]*x[11] - q^2*x[11]^2)^((-5 + d)/2)*
    (-x[3]^2 + 2*x[3]*x[4] - x[4]^2 + 2*x[3]*x[10] + 2*x[4]*x[10] - 
      x[8]^2*x[10] - x[10]^2 - x[3]*x[8]*x[11] + x[4]*x[8]*x[11] - 
      x[8]*x[10]*x[11] - x[3]*x[11]^2)^((-4 + d)/2))/
   (Pi^(7/2)*Gamma[(-3 + d)/2]*Gamma[(-2 + d)/2]*Gamma[(-1 + d)/2]^2)), 
 -(((-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*
    (4*x[1] - x[6]^2 - 2*x[6]*x[10] - x[10]^2)^((-3 + d)/2)*
    (4*x[3] - x[8]^2 - 2*x[8]*x[10] - x[10]^2)^((-3 + d)/2)*
    (4*x[2] - x[7]^2 - 2*x[7]*x[8] - x[8]^2 - 2*x[7]*x[10] - 2*x[8]*x[10] - 
      x[10]^2)^((-3 + d)/2)*(-q^4 + q^4*y^2 + 2*q^2*x[4] - 2*q^2*y^2*x[4] - 
      x[4]^2 + y^2*x[4]^2 + 2*q^2*x[5] - 2*q^2*y^2*x[5] + 2*x[4]*x[5] - 
      2*y^2*x[4]*x[5] - x[5]^2 + y^2*x[5]^2 - q^2*x[9]^2 + 
      2*q^2*y*x[9]*x[10] - q^2*x[10]^2)^((-5 + d)/2))/
   (2^(4*(-2 + d))*Pi^3*Gamma[(-3 + d)/2]*Gamma[(-1 + d)/2]^3)), 
 (2^(-1 - d)*(-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*
   (-x[7]^2 + 4*x[10])^((3 - d)/2)*(-x[1]^2 + 2*x[1]*x[2] - x[2]^2 + 
     x[1]*x[6]*x[7] - x[2]*x[6]*x[7] - x[1]*x[7]^2 + 2*x[1]*x[10] + 
     2*x[2]*x[10] - x[6]^2*x[10] + x[6]*x[7]*x[10] - x[10]^2)^((-4 + d)/2)*
   (-x[8]^2 + 4*x[12])^((3 - d)/2)*(-x[3]^2 - x[3]*x[7]*x[8] + 2*x[3]*x[10] + 
     x[7]*x[8]*x[10] - x[8]^2*x[10] - x[10]^2 + 2*x[3]*x[12] - x[7]^2*x[12] + 
     x[7]*x[8]*x[12] + 2*x[10]*x[12] - x[12]^2)^((-4 + d)/2)*
   (4*x[11] - x[13]^2)^((3 - d)/2)*(-q^4 + q^4*y^2 - q^2*x[8]^2 + 
     2*q^2*x[11] - 2*q^2*y^2*x[11] - x[11]^2 + y^2*x[11]^2 + 2*q^2*x[12] - 
     2*q^2*y^2*x[12] + 2*x[11]*x[12] - 2*y^2*x[11]*x[12] - x[12]^2 + 
     y^2*x[12]^2 + 2*q^2*y*x[8]*x[13] - q^2*x[13]^2)^((-5 + d)/2)*
   (-x[4]^2 + 2*x[4]*x[5] - x[5]^2 + 2*x[4]*x[11] + 2*x[5]*x[11] - 
     x[9]^2*x[11] - x[11]^2 + x[4]*x[9]*x[13] - x[5]*x[9]*x[13] - 
     x[9]*x[11]*x[13] - x[5]*x[13]^2)^((-4 + d)/2))/
  (Pi^(9/2)*Gamma[(-3 + d)/2]*Gamma[(-2 + d)/2]^3), 
 (2^(-1 - d)*(-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*
   (-x[7]^2 + 4*x[10])^((3 - d)/2)*(-x[1]^2 + 2*x[1]*x[2] - x[2]^2 + 
     x[1]*x[6]*x[7] - x[2]*x[6]*x[7] - x[1]*x[7]^2 + 2*x[1]*x[10] + 
     2*x[2]*x[10] - x[6]^2*x[10] + x[6]*x[7]*x[10] - x[10]^2)^((-4 + d)/2)*
   (4*x[11] - x[13]^2)^((3 - d)/2)*(4*x[12] - x[13]^2)^((3 - d)/2)*
   (-q^4 + q^4*y^2 - q^2*x[8]^2 + 2*q^2*x[11] - 2*q^2*y^2*x[11] - x[11]^2 + 
     y^2*x[11]^2 + 2*q^2*x[12] - 2*q^2*y^2*x[12] + 2*x[11]*x[12] - 
     2*y^2*x[11]*x[12] - x[12]^2 + y^2*x[12]^2 - 2*q^2*y*x[8]*x[13] - 
     q^2*x[13]^2)^((-5 + d)/2)*(-x[4]^2 + 2*x[4]*x[5] - x[5]^2 + 
     2*x[4]*x[11] + 2*x[5]*x[11] - x[9]^2*x[11] - x[11]^2 - x[4]*x[9]*x[13] + 
     x[5]*x[9]*x[13] + x[9]*x[11]*x[13] - x[5]*x[13]^2)^((-4 + d)/2)*
   (-x[3]^2 + 2*x[3]*x[10] - x[10]^2 + 2*x[3]*x[12] - x[7]^2*x[12] + 
     2*x[10]*x[12] - x[12]^2 - x[3]*x[7]*x[13] + x[7]*x[10]*x[13] + 
     x[7]*x[12]*x[13] - x[10]*x[13]^2)^((-4 + d)/2))/
  (Pi^(9/2)*Gamma[(-3 + d)/2]*Gamma[(-2 + d)/2]^3), 
 {(2^(3 - 2*d)*(-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*
    (-x[10]^2 + 4*x[12])^((3 - d)/2)*(-x[6]^2 + 2*x[6]*x[7] - x[7]^2 - 
      x[6]*x[10]^2 + x[6]*x[10]*x[11] - x[7]*x[10]*x[11] + 2*x[6]*x[12] + 
      2*x[7]*x[12] + x[10]*x[11]*x[12] - x[11]^2*x[12] - x[12]^2)^
     ((-4 + d)/2)*(-x[9]^2 + 4*x[13])^((3 - d)/2)*
    (-x[1]^2 + 2*x[1]*x[2] - x[2]^2 + x[1]*x[8]*x[9] - x[2]*x[8]*x[9] - 
      x[1]*x[9]^2 + 2*x[1]*x[13] + 2*x[2]*x[13] - x[8]^2*x[13] + 
      x[8]*x[9]*x[13] - x[13]^2)^((-4 + d)/2)*
    (-q^4 + 2*q^2*x[4] - x[4]^2 + 2*q^2*x[13] + 2*x[4]*x[13] - x[13]^2 - 
      q^2*x[14]^2)^((4 - d)/2)*(-q^4 + q^4*y^2 + 2*q^2*x[4] - 
      2*q^2*y^2*x[4] - x[4]^2 + y^2*x[4]^2 - q^2*x[9]^2 + 2*q^2*x[13] - 
      2*q^2*y^2*x[13] + 2*x[4]*x[13] - 2*y^2*x[4]*x[13] - x[13]^2 + 
      y^2*x[13]^2 + 2*q^2*y*x[9]*x[14] - q^2*x[14]^2)^((-5 + d)/2)*
    (-4*q^4*x[3] - 4*q^2*x[3]^2 + 4*q^2*x[3]*x[4] + 4*q^2*x[3]*x[5] + 
      4*q^2*x[4]*x[5] + 4*x[3]*x[4]*x[5] - 4*x[4]^2*x[5] - 4*x[4]*x[5]^2 + 
      q^4*x[10]^2 - 2*q^2*x[4]*x[10]^2 + x[4]^2*x[10]^2 + 4*q^2*x[3]*x[12] - 
      4*x[3]*x[4]*x[12] - 4*q^2*x[5]*x[12] + 4*x[4]*x[5]*x[12] + 
      4*q^2*x[3]*x[13] - 4*q^2*x[4]*x[13] - 4*x[3]*x[5]*x[13] + 
      4*x[4]*x[5]*x[13] - 2*q^2*x[10]^2*x[13] - 2*x[4]*x[10]^2*x[13] + 
      4*q^2*x[12]*x[13] + 4*x[3]*x[12]*x[13] + 4*x[4]*x[12]*x[13] + 
      4*x[5]*x[12]*x[13] - 4*x[12]^2*x[13] + x[10]^2*x[13]^2 - 
      4*x[12]*x[13]^2 + 2*q^4*x[10]*x[14] + 4*q^2*x[3]*x[10]*x[14] - 
      2*q^2*x[4]*x[10]*x[14] - 2*q^2*x[5]*x[10]*x[14] - 
      2*x[4]*x[5]*x[10]*x[14] - 2*q^2*x[10]*x[12]*x[14] + 
      2*x[4]*x[10]*x[12]*x[14] - 2*q^2*x[10]*x[13]*x[14] + 
      2*x[5]*x[10]*x[13]*x[14] - 2*x[10]*x[12]*x[13]*x[14] + q^4*x[14]^2 - 
      2*q^2*x[5]*x[14]^2 + x[5]^2*x[14]^2 - 2*q^2*x[12]*x[14]^2 - 
      2*x[5]*x[12]*x[14]^2 + x[12]^2*x[14]^2)^((-5 + d)/2))/
   (Pi^5*Gamma[(-3 + d)/2]^2*Gamma[(-2 + d)/2]^2), 
  -((2^(7 - 3*d)*(-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*
     (-x[9]^2 + 4*x[12])^((3 - d)/2)*(-x[1]^2 + 2*x[1]*x[2] - x[2]^2 + 
       x[1]*x[8]*x[9] - x[2]*x[8]*x[9] - x[1]*x[9]^2 + 2*x[1]*x[12] + 
       2*x[2]*x[12] - x[8]^2*x[12] + x[8]*x[9]*x[12] - x[12]^2)^((-4 + d)/2)*
     (-q^4 + 2*q^2*x[5] - x[5]^2 + 2*q^2*x[13] + 2*x[5]*x[13] - x[13]^2 - 
       q^2*x[15]^2)^((4 - d)/2)*(4*q^4*x[3] - 4*q^2*x[3]^2 - 
       4*q^2*x[3]*x[4] - 8*q^4*x[5] + 12*q^2*x[3]*x[5] + 12*q^2*x[4]*x[5] - 
       4*x[3]*x[4]*x[5] - 4*x[4]^2*x[5] - 8*q^2*x[5]^2 + 4*x[4]*x[5]^2 + 
       q^4*x[9]^2 - 2*q^2*x[5]*x[9]^2 + x[5]^2*x[9]^2 - 8*q^4*x[12] + 
       12*q^2*x[3]*x[12] + 4*q^2*x[4]*x[12] - 16*q^2*x[5]*x[12] + 
       4*x[3]*x[5]*x[12] + 12*x[4]*x[5]*x[12] - 8*x[5]^2*x[12] - 
       8*q^2*x[12]^2 - 8*x[5]*x[12]^2 - 4*q^2*x[3]*x[13] + 
       4*x[3]*x[4]*x[13] + 4*q^2*x[5]*x[13] - 4*x[4]*x[5]*x[13] - 
       2*q^2*x[9]^2*x[13] - 2*x[5]*x[9]^2*x[13] + 12*q^2*x[12]*x[13] - 
       4*x[3]*x[12]*x[13] - 4*x[4]*x[12]*x[13] + 12*x[5]*x[12]*x[13] + 
       4*x[12]^2*x[13] + x[9]^2*x[13]^2 - 4*x[12]*x[13]^2 - 
       2*q^4*x[9]*x[15] + 4*q^2*x[3]*x[9]*x[15] + 2*q^2*x[4]*x[9]*x[15] - 
       6*q^2*x[5]*x[9]*x[15] + 2*x[4]*x[5]*x[9]*x[15] - 
       6*q^2*x[9]*x[12]*x[15] - 2*x[5]*x[9]*x[12]*x[15] + 
       2*q^2*x[9]*x[13]*x[15] - 2*x[4]*x[9]*x[13]*x[15] + 
       2*x[9]*x[12]*x[13]*x[15] + q^4*x[15]^2 - 2*q^2*x[4]*x[15]^2 + 
       x[4]^2*x[15]^2 - 2*q^2*x[12]*x[15]^2 - 2*x[4]*x[12]*x[15]^2 + 
       x[12]^2*x[15]^2)^((-5 + d)/2)*(-8*q^4*x[5] + 8*q^4*y^2*x[5] - 
       8*q^2*x[5]^2 + 8*q^2*y^2*x[5]^2 + 4*q^4*x[6] - 4*q^4*y^2*x[6] + 
       12*q^2*x[5]*x[6] - 12*q^2*y^2*x[5]*x[6] - 4*q^2*x[6]^2 + 
       4*q^2*y^2*x[6]^2 + 12*q^2*x[5]*x[7] - 12*q^2*y^2*x[5]*x[7] + 
       4*x[5]^2*x[7] - 4*y^2*x[5]^2*x[7] - 4*q^2*x[6]*x[7] + 
       4*q^2*y^2*x[6]*x[7] - 4*x[5]*x[6]*x[7] + 4*y^2*x[5]*x[6]*x[7] - 
       4*x[5]*x[7]^2 + 4*y^2*x[5]*x[7]^2 + q^4*x[10]^2 - 2*q^2*x[7]*x[10]^2 + 
       x[7]^2*x[10]^2 + 2*q^4*x[10]*x[11] + 6*q^2*x[5]*x[10]*x[11] - 
       4*q^2*x[6]*x[10]*x[11] - 2*q^2*x[7]*x[10]*x[11] - 
       2*x[5]*x[7]*x[10]*x[11] + q^4*x[11]^2 - 2*q^2*x[5]*x[11]^2 + 
       x[5]^2*x[11]^2 + 4*q^2*x[5]*x[13] - 4*q^2*y^2*x[5]*x[13] - 
       4*q^2*x[6]*x[13] + 4*q^2*y^2*x[6]*x[13] - 4*x[5]*x[7]*x[13] + 
       4*y^2*x[5]*x[7]*x[13] + 4*x[6]*x[7]*x[13] - 4*y^2*x[6]*x[7]*x[13] - 
       2*q^2*x[10]*x[11]*x[13] + 2*x[7]*x[10]*x[11]*x[13] - 
       2*q^2*x[11]^2*x[13] - 2*x[5]*x[11]^2*x[13] + x[11]^2*x[13]^2 - 
       8*q^4*x[14] + 8*q^4*y^2*x[14] - 16*q^2*x[5]*x[14] + 
       16*q^2*y^2*x[5]*x[14] - 8*x[5]^2*x[14] + 8*y^2*x[5]^2*x[14] + 
       12*q^2*x[6]*x[14] - 12*q^2*y^2*x[6]*x[14] + 4*x[5]*x[6]*x[14] - 
       4*y^2*x[5]*x[6]*x[14] + 4*q^2*x[7]*x[14] - 4*q^2*y^2*x[7]*x[14] + 
       12*x[5]*x[7]*x[14] - 12*y^2*x[5]*x[7]*x[14] - 2*q^2*x[10]^2*x[14] - 
       2*x[7]*x[10]^2*x[14] + 6*q^2*x[10]*x[11]*x[14] + 
       2*x[5]*x[10]*x[11]*x[14] + 12*q^2*x[13]*x[14] - 
       12*q^2*y^2*x[13]*x[14] + 12*x[5]*x[13]*x[14] - 
       12*y^2*x[5]*x[13]*x[14] - 4*x[6]*x[13]*x[14] + 
       4*y^2*x[6]*x[13]*x[14] - 4*x[7]*x[13]*x[14] + 4*y^2*x[7]*x[13]*x[14] - 
       2*x[10]*x[11]*x[13]*x[14] - 4*x[13]^2*x[14] + 4*y^2*x[13]^2*x[14] - 
       8*q^2*x[14]^2 + 8*q^2*y^2*x[14]^2 - 8*x[5]*x[14]^2 + 
       8*y^2*x[5]*x[14]^2 + x[10]^2*x[14]^2 + 4*x[13]*x[14]^2 - 
       4*y^2*x[13]*x[14]^2 - 2*q^4*y*x[10]*x[15] + 4*q^2*y*x[7]*x[10]*x[15] - 
       2*y*x[7]^2*x[10]*x[15] - 2*q^4*y*x[11]*x[15] - 
       6*q^2*y*x[5]*x[11]*x[15] + 4*q^2*y*x[6]*x[11]*x[15] + 
       2*q^2*y*x[7]*x[11]*x[15] + 2*y*x[5]*x[7]*x[11]*x[15] + 
       2*q^2*y*x[11]*x[13]*x[15] - 2*y*x[7]*x[11]*x[13]*x[15] + 
       4*q^2*y*x[10]*x[14]*x[15] + 4*y*x[7]*x[10]*x[14]*x[15] - 
       6*q^2*y*x[11]*x[14]*x[15] - 2*y*x[5]*x[11]*x[14]*x[15] + 
       2*y*x[11]*x[13]*x[14]*x[15] - 2*y*x[10]*x[14]^2*x[15] + q^4*x[15]^2 - 
       2*q^2*x[7]*x[15]^2 + x[7]^2*x[15]^2 + q^2*x[11]^2*x[15]^2 - 
       2*q^2*x[14]*x[15]^2 - 2*x[7]*x[14]*x[15]^2 + x[14]^2*x[15]^2 - 
       2*q^4*y*x[10]*x[16] - 6*q^2*y*x[5]*x[10]*x[16] + 
       4*q^2*y*x[6]*x[10]*x[16] + 2*q^2*y*x[7]*x[10]*x[16] + 
       2*y*x[5]*x[7]*x[10]*x[16] - 2*q^4*y*x[11]*x[16] + 
       4*q^2*y*x[5]*x[11]*x[16] - 2*y*x[5]^2*x[11]*x[16] + 
       2*q^2*y*x[10]*x[13]*x[16] - 2*y*x[7]*x[10]*x[13]*x[16] + 
       4*q^2*y*x[11]*x[13]*x[16] + 4*y*x[5]*x[11]*x[13]*x[16] - 
       2*y*x[11]*x[13]^2*x[16] - 6*q^2*y*x[10]*x[14]*x[16] - 
       2*y*x[5]*x[10]*x[14]*x[16] + 2*y*x[10]*x[13]*x[14]*x[16] + 
       2*q^4*x[15]*x[16] + 6*q^2*x[5]*x[15]*x[16] - 4*q^2*x[6]*x[15]*x[16] - 
       2*q^2*x[7]*x[15]*x[16] - 2*x[5]*x[7]*x[15]*x[16] - 
       2*q^2*x[10]*x[11]*x[15]*x[16] - 2*q^2*x[13]*x[15]*x[16] + 
       2*x[7]*x[13]*x[15]*x[16] + 6*q^2*x[14]*x[15]*x[16] + 
       2*x[5]*x[14]*x[15]*x[16] - 2*x[13]*x[14]*x[15]*x[16] + q^4*x[16]^2 - 
       2*q^2*x[5]*x[16]^2 + x[5]^2*x[16]^2 + q^2*x[10]^2*x[16]^2 - 
       2*q^2*x[13]*x[16]^2 - 2*x[5]*x[13]*x[16]^2 + x[13]^2*x[16]^2)^
      ((-6 + d)/2))/(Pi^6*Gamma[(-4 + d)/2]*Gamma[(-3 + d)/2]^2*
     Gamma[(-2 + d)/2]))}, 
 -((2^(-1 - d)*(-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*
    (-x[9]^2 + 4*x[11])^((3 - d)/2)*(-x[3]^2 + 2*x[3]*x[4] - x[4]^2 + 
      x[3]*x[8]*x[9] - x[4]*x[8]*x[9] - x[3]*x[9]^2 + 2*x[3]*x[11] + 
      2*x[4]*x[11] - x[8]^2*x[11] + x[8]*x[9]*x[11] - x[11]^2)^((-4 + d)/2)*
    (-x[10]^2 + 4*x[12])^((3 - d)/2)*(-x[1]^2 + 2*x[1]*x[2] - x[2]^2 + 
      x[1]*x[7]*x[10] - x[2]*x[7]*x[10] - x[1]*x[10]^2 + 2*x[1]*x[12] + 
      2*x[2]*x[12] - x[7]^2*x[12] + x[7]*x[10]*x[12] - x[12]^2)^((-4 + d)/2)*
    (4*x[12] - x[13]^2)^((3 - d)/2)*(-q^4 + q^4*y^2 + 2*q^2*x[6] - 
      2*q^2*y^2*x[6] - x[6]^2 + y^2*x[6]^2 - q^2*x[10]^2 + 2*q^2*x[12] - 
      2*q^2*y^2*x[12] + 2*x[6]*x[12] - 2*y^2*x[6]*x[12] - x[12]^2 + 
      y^2*x[12]^2 + 2*q^2*y*x[10]*x[13] - q^2*x[13]^2)^((-5 + d)/2)*
    (-x[5]^2 + 2*x[5]*x[11] - x[11]^2 + 2*x[5]*x[12] - x[9]^2*x[12] + 
      2*x[11]*x[12] - x[12]^2 + x[5]*x[9]*x[13] - x[9]*x[11]*x[13] - 
      x[9]*x[12]*x[13] - x[11]*x[13]^2)^((-4 + d)/2))/
   (Pi^(9/2)*Gamma[(-3 + d)/2]*Gamma[(-2 + d)/2]^3)), 
 ((-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*(-x[10]^2 + 4*x[11])^((3 - d)/2)*
   (-x[4]^2 + 2*x[4]*x[5] - x[5]^2 + x[4]*x[9]*x[10] - x[5]*x[9]*x[10] - 
     x[4]*x[10]^2 + 2*x[4]*x[11] + 2*x[5]*x[11] - x[9]^2*x[11] + 
     x[9]*x[10]*x[11] - x[11]^2)^((-4 + d)/2)*(4*x[11] - x[12]^2)^((3 - d)/2)*
   (4*x[1] - x[7]^2 - 2*x[7]*x[12] - x[12]^2)^((-3 + d)/2)*
   (-q^4 + q^4*y^2 + 2*q^2*x[6] - 2*q^2*y^2*x[6] - x[6]^2 + y^2*x[6]^2 - 
     q^2*x[10]^2 + 2*q^2*x[11] - 2*q^2*y^2*x[11] + 2*x[6]*x[11] - 
     2*y^2*x[6]*x[11] - x[11]^2 + y^2*x[11]^2 + 2*q^2*y*x[10]*x[12] - 
     q^2*x[12]^2)^((-5 + d)/2)*(-x[2]^2 + 2*x[2]*x[3] - x[3]^2 + 
     2*x[2]*x[11] + 2*x[3]*x[11] - x[8]^2*x[11] - x[11]^2 - x[2]*x[8]*x[12] + 
     x[3]*x[8]*x[12] - x[8]*x[11]*x[12] - x[2]*x[12]^2)^((-4 + d)/2))/
  (2^(2*(-1 + d))*Pi^4*Gamma[(-3 + d)/2]*Gamma[(-2 + d)/2]^2*
   Gamma[(-1 + d)/2]), {(2^(3 - 2*d)*(-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*
    (4*x[11] - x[13]^2)^((3 - d)/2)*(-x[1]^2 + 2*x[1]*x[2] - x[2]^2 + 
      2*x[1]*x[11] + 2*x[2]*x[11] - x[7]^2*x[11] + 2*x[7]*x[8]*x[11] - 
      x[8]^2*x[11] - x[11]^2 + x[1]*x[7]*x[13] - x[2]*x[7]*x[13] - 
      x[1]*x[8]*x[13] + x[2]*x[8]*x[13] - x[7]*x[11]*x[13] + 
      x[8]*x[11]*x[13] - x[2]*x[13]^2)^((-4 + d)/2)*
    (4*x[11] - x[14]^2)^((3 - d)/2)*(4*x[12] - 4*y^2*x[12] - x[13]^2 + 
      2*y*x[13]*x[14] - x[14]^2)^((4 - d)/2)*
    (-q^4 + q^4*y^2 + 2*q^2*x[11] - 2*q^2*y^2*x[11] - x[11]^2 + y^2*x[11]^2 + 
      2*q^2*x[12] - 2*q^2*y^2*x[12] + 2*x[11]*x[12] - 2*y^2*x[11]*x[12] - 
      x[12]^2 + y^2*x[12]^2 - q^2*x[13]^2 + 2*q^2*y*x[13]*x[14] - 
      q^2*x[14]^2)^((-5 + d)/2)*(-x[4]^2 + 2*x[4]*x[6] - x[6]^2 + 
      2*x[4]*x[11] + 2*x[6]*x[11] - x[9]^2*x[11] + 2*x[9]*x[10]*x[11] - 
      x[10]^2*x[11] - x[11]^2 - x[4]*x[9]*x[14] + x[6]*x[9]*x[14] + 
      x[4]*x[10]*x[14] - x[6]*x[10]*x[14] + x[9]*x[11]*x[14] - 
      x[10]*x[11]*x[14] - x[6]*x[14]^2)^((-4 + d)/2)*
    (-4*x[3]^2 + 4*y^2*x[3]^2 + 8*x[3]*x[5] - 8*y^2*x[3]*x[5] - 4*x[5]^2 + 
      4*y^2*x[5]^2 + 8*x[3]*x[12] - 8*y^2*x[3]*x[12] + 8*x[5]*x[12] - 
      8*y^2*x[5]*x[12] - 4*x[8]^2*x[12] - 8*y*x[8]*x[9]*x[12] - 
      4*x[9]^2*x[12] - 4*x[12]^2 + 4*y^2*x[12]^2 + 4*x[3]*x[8]*x[13] - 
      4*x[5]*x[8]*x[13] + 4*y*x[3]*x[9]*x[13] - 4*y*x[5]*x[9]*x[13] + 
      4*x[8]*x[12]*x[13] + 4*y*x[9]*x[12]*x[13] - 4*x[3]*x[13]^2 + 
      x[9]^2*x[13]^2 - 4*y*x[3]*x[8]*x[14] + 4*y*x[5]*x[8]*x[14] - 
      4*x[3]*x[9]*x[14] + 4*x[5]*x[9]*x[14] + 4*y*x[8]*x[12]*x[14] + 
      4*x[9]*x[12]*x[14] + 4*y*x[3]*x[13]*x[14] + 4*y*x[5]*x[13]*x[14] + 
      2*x[8]*x[9]*x[13]*x[14] - 4*y*x[12]*x[13]*x[14] - 
      2*x[9]*x[13]^2*x[14] - 4*x[5]*x[14]^2 + x[8]^2*x[14]^2 - 
      2*x[8]*x[13]*x[14]^2 + x[13]^2*x[14]^2)^((-5 + d)/2))/
   (Pi^5*Gamma[(-3 + d)/2]^2*Gamma[(-2 + d)/2]^2), 
  -((2^(3 - 2*d)*(-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*
     (-x[10]^2 + 4*x[11] - 2*x[10]*x[13] - x[13]^2)^((3 - d)/2)*
     (-x[1]^2 + 2*x[1]*x[2] - x[2]^2 - x[1]*x[7]*x[10] + x[2]*x[7]*x[10] - 
       x[2]*x[10]^2 + 2*x[1]*x[11] + 2*x[2]*x[11] - x[7]^2*x[11] + 
       x[7]*x[10]*x[11] - x[11]^2 - x[1]*x[7]*x[13] + x[2]*x[7]*x[13] - 
       x[1]*x[10]*x[13] - x[2]*x[10]*x[13] - x[7]*x[11]*x[13] + 
       x[10]*x[11]*x[13] - x[1]*x[13]^2)^((-4 + d)/2)*
     (-x[9]^2 + 4*x[11] - 2*x[9]*x[14] - x[14]^2)^((3 - d)/2)*
     (-x[10]^2 + 4*x[12] - 4*y^2*x[12] + 2*y*x[10]*x[14] - x[14]^2)^
      ((4 - d)/2)*(-q^4 + q^4*y^2 + 2*q^2*x[6] - 2*q^2*y^2*x[6] - x[6]^2 + 
       y^2*x[6]^2 - q^2*x[10]^2 + 2*q^2*x[12] - 2*q^2*y^2*x[12] + 
       2*x[6]*x[12] - 2*y^2*x[6]*x[12] - x[12]^2 + y^2*x[12]^2 + 
       2*q^2*y*x[10]*x[14] - q^2*x[14]^2)^((-5 + d)/2)*
     (-x[3]^2 + 2*x[3]*x[4] - x[4]^2 - x[3]*x[8]*x[9] + x[4]*x[8]*x[9] - 
       x[4]*x[9]^2 + 2*x[3]*x[11] + 2*x[4]*x[11] - x[8]^2*x[11] + 
       x[8]*x[9]*x[11] - x[11]^2 - x[3]*x[8]*x[14] + x[4]*x[8]*x[14] - 
       x[3]*x[9]*x[14] - x[4]*x[9]*x[14] - x[8]*x[11]*x[14] + 
       x[9]*x[11]*x[14] - x[3]*x[14]^2)^((-4 + d)/2)*
     (-4*x[5]^2 + 4*y^2*x[5]^2 + 4*y*x[5]*x[9]*x[10] - 4*x[5]*x[10]^2 + 
       x[9]^2*x[10]^2 + 8*x[5]*x[11] - 8*y^2*x[5]*x[11] - 
       4*y*x[9]*x[10]*x[11] - 4*x[11]^2 + 4*y^2*x[11]^2 + 8*x[5]*x[12] - 
       8*y^2*x[5]*x[12] - 4*x[9]^2*x[12] + 4*y*x[9]*x[10]*x[12] + 
       8*x[11]*x[12] - 8*y^2*x[11]*x[12] - 4*x[12]^2 + 4*y^2*x[12]^2 - 
       4*x[5]*x[10]*x[13] + 4*x[10]*x[11]*x[13] + 8*y*x[9]*x[12]*x[13] - 
       4*x[10]*x[12]*x[13] - 4*x[12]*x[13]^2 - 4*x[5]*x[9]*x[14] + 
       8*y*x[5]*x[10]*x[14] + 4*x[9]*x[11]*x[14] - 4*x[9]*x[12]*x[14] + 
       4*y*x[5]*x[13]*x[14] - 2*x[9]*x[10]*x[13]*x[14] - 
       4*y*x[11]*x[13]*x[14] + 4*y*x[12]*x[13]*x[14] - 4*x[5]*x[14]^2 + 
       x[13]^2*x[14]^2)^((-5 + d)/2))/(Pi^5*Gamma[(-3 + d)/2]^2*
     Gamma[(-2 + d)/2]^2))}, 
 (2^(1 - 2*d)*(-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*
   (-4*x[5]^2*x[7] + 4*x[5]*x[7]^2 - 4*x[5]*x[7]*x[8] + x[7]^2*x[11]^2 - 
     2*x[7]*x[8]*x[11]^2 + x[8]^2*x[11]^2 - 4*x[5]*x[7]*x[14] + 
     4*x[5]*x[8]*x[14] + 12*x[5]*x[7]*x[15] - 8*x[7]^2*x[15] - 
     4*x[5]*x[8]*x[15] + 12*x[7]*x[8]*x[15] - 4*x[8]^2*x[15] + 
     4*x[7]*x[14]*x[15] - 4*x[8]*x[14]*x[15] - 8*x[7]*x[15]^2 + 
     4*x[8]*x[15]^2 + 12*x[5]*x[7]*x[16] - 8*x[7]^2*x[16] + 
     4*x[7]*x[8]*x[16] - 2*x[7]*x[11]^2*x[16] - 2*x[8]*x[11]^2*x[16] - 
     4*x[5]*x[14]*x[16] + 12*x[7]*x[14]*x[16] - 4*x[8]*x[14]*x[16] - 
     4*x[14]^2*x[16] + 4*x[5]*x[15]*x[16] - 16*x[7]*x[15]*x[16] + 
     12*x[8]*x[15]*x[16] + 12*x[14]*x[15]*x[16] - 8*x[15]^2*x[16] - 
     8*x[7]*x[16]^2 + x[11]^2*x[16]^2 + 4*x[14]*x[16]^2 - 8*x[15]*x[16]^2 - 
     2*x[5]*x[7]*x[11]*x[17] + 2*x[5]*x[8]*x[11]*x[17] + 
     2*x[7]*x[11]*x[15]*x[17] - 2*x[8]*x[11]*x[15]*x[17] - 
     2*x[5]*x[11]*x[16]*x[17] + 6*x[7]*x[11]*x[16]*x[17] - 
     2*x[8]*x[11]*x[16]*x[17] - 4*x[11]*x[14]*x[16]*x[17] + 
     6*x[11]*x[15]*x[16]*x[17] + 2*x[11]*x[16]^2*x[17] + x[5]^2*x[17]^2 - 
     2*x[5]*x[15]*x[17]^2 + x[15]^2*x[17]^2 - 2*x[5]*x[16]*x[17]^2 - 
     2*x[15]*x[16]*x[17]^2 + x[16]^2*x[17]^2 - 4*x[5]*x[7]*x[11]*x[19] + 
     2*x[7]^2*x[11]*x[19] - 2*x[7]*x[8]*x[11]*x[19] - 
     2*x[7]*x[11]*x[14]*x[19] + 2*x[8]*x[11]*x[14]*x[19] + 
     6*x[7]*x[11]*x[15]*x[19] - 2*x[8]*x[11]*x[15]*x[19] + 
     6*x[7]*x[11]*x[16]*x[19] - 2*x[11]*x[14]*x[16]*x[19] + 
     2*x[11]*x[15]*x[16]*x[19] + 2*x[5]*x[7]*x[17]*x[19] - 
     2*x[5]*x[14]*x[17]*x[19] + 2*x[5]*x[15]*x[17]*x[19] - 
     6*x[7]*x[15]*x[17]*x[19] + 4*x[8]*x[15]*x[17]*x[19] + 
     2*x[14]*x[15]*x[17]*x[19] - 2*x[15]^2*x[17]*x[19] - 
     2*x[7]*x[16]*x[17]*x[19] + 2*x[14]*x[16]*x[17]*x[19] - 
     6*x[15]*x[16]*x[17]*x[19] + x[7]^2*x[19]^2 - 2*x[7]*x[14]*x[19]^2 + 
     x[14]^2*x[19]^2 - 2*x[7]*x[15]*x[19]^2 - 2*x[14]*x[15]*x[19]^2 + 
     x[15]^2*x[19]^2)^((5 - d)/2)*(x[1]^2*x[5]^2 - 2*x[1]*x[3]*x[5]^2 + 
     x[3]^2*x[5]^2 - 4*x[1]^2*x[5]*x[7] + 8*x[1]*x[2]*x[5]*x[7] - 
     4*x[2]^2*x[5]*x[7] + 6*x[1]*x[3]*x[5]*x[7] - 4*x[2]*x[3]*x[5]*x[7] - 
     2*x[3]^2*x[5]*x[7] - 6*x[1]*x[4]*x[5]*x[7] + 4*x[2]*x[4]*x[5]*x[7] + 
     2*x[3]*x[4]*x[5]*x[7] + 4*x[1]*x[5]^2*x[7] - 4*x[2]*x[5]^2*x[7] - 
     4*x[3]*x[5]^2*x[7] + 4*x[1]^2*x[7]^2 - 8*x[1]*x[2]*x[7]^2 + 
     4*x[2]^2*x[7]^2 - 4*x[1]*x[3]*x[7]^2 + 4*x[2]*x[3]*x[7]^2 + 
     x[3]^2*x[7]^2 + 4*x[1]*x[4]*x[7]^2 - 4*x[2]*x[4]*x[7]^2 - 
     2*x[3]*x[4]*x[7]^2 + x[4]^2*x[7]^2 - 12*x[1]*x[5]*x[7]^2 + 
     12*x[2]*x[5]*x[7]^2 + 8*x[3]*x[5]*x[7]^2 - 4*x[4]*x[5]*x[7]^2 + 
     4*x[5]^2*x[7]^2 + 8*x[1]*x[7]^3 - 8*x[2]*x[7]^3 - 4*x[3]*x[7]^3 + 
     4*x[4]*x[7]^3 - 8*x[5]*x[7]^3 + 4*x[7]^4 - 2*x[1]^2*x[5]*x[8] + 
     2*x[1]*x[2]*x[5]*x[8] + 2*x[1]*x[3]*x[5]*x[8] - 2*x[2]*x[3]*x[5]*x[8] - 
     4*x[1]^2*x[7]*x[8] + 8*x[1]*x[2]*x[7]*x[8] - 4*x[2]^2*x[7]*x[8] + 
     2*x[1]*x[3]*x[7]*x[8] - 2*x[2]*x[3]*x[7]*x[8] - 2*x[1]*x[4]*x[7]*x[8] + 
     2*x[2]*x[4]*x[7]*x[8] + 2*x[1]*x[5]*x[7]*x[8] - 4*x[2]*x[5]*x[7]*x[8] - 
     2*x[3]*x[5]*x[7]*x[8] - 8*x[1]*x[7]^2*x[8] + 8*x[2]*x[7]^2*x[8] + 
     2*x[3]*x[7]^2*x[8] - 2*x[4]*x[7]^2*x[8] + 4*x[5]*x[7]^2*x[8] - 
     4*x[7]^3*x[8] + x[1]^2*x[8]^2 - 2*x[1]*x[2]*x[8]^2 + x[2]^2*x[8]^2 + 
     2*x[1]*x[7]*x[8]^2 - 2*x[2]*x[7]*x[8]^2 + x[7]^2*x[8]^2 + 
     x[5]^2*x[7]*x[10]^2 - x[5]*x[7]^2*x[10]^2 + x[5]*x[7]*x[8]*x[10]^2 + 
     x[1]*x[5]*x[7]*x[10]*x[11] - 2*x[2]*x[5]*x[7]*x[10]*x[11] - 
     x[3]*x[5]*x[7]*x[10]*x[11] + 2*x[4]*x[5]*x[7]*x[10]*x[11] - 
     2*x[5]^2*x[7]*x[10]*x[11] - 2*x[1]*x[7]^2*x[10]*x[11] + 
     2*x[2]*x[7]^2*x[10]*x[11] + x[3]*x[7]^2*x[10]*x[11] - 
     x[4]*x[7]^2*x[10]*x[11] + 4*x[5]*x[7]^2*x[10]*x[11] - 
     2*x[7]^3*x[10]*x[11] + x[1]*x[5]*x[8]*x[10]*x[11] - 
     x[3]*x[5]*x[8]*x[10]*x[11] + 3*x[1]*x[7]*x[8]*x[10]*x[11] - 
     3*x[2]*x[7]*x[8]*x[10]*x[11] - x[3]*x[7]*x[8]*x[10]*x[11] + 
     x[4]*x[7]*x[8]*x[10]*x[11] - 2*x[5]*x[7]*x[8]*x[10]*x[11] + 
     3*x[7]^2*x[8]*x[10]*x[11] - x[1]*x[8]^2*x[10]*x[11] + 
     x[2]*x[8]^2*x[10]*x[11] - x[7]*x[8]^2*x[10]*x[11] - 
     x[1]*x[2]*x[7]*x[11]^2 + x[2]^2*x[7]*x[11]^2 + x[2]*x[3]*x[7]*x[11]^2 + 
     x[1]*x[4]*x[7]*x[11]^2 - 2*x[2]*x[4]*x[7]*x[11]^2 - 
     x[3]*x[4]*x[7]*x[11]^2 + x[4]^2*x[7]*x[11]^2 - x[1]*x[5]*x[7]*x[11]^2 + 
     2*x[2]*x[5]*x[7]*x[11]^2 + x[3]*x[5]*x[7]*x[11]^2 - 
     2*x[4]*x[5]*x[7]*x[11]^2 + x[5]^2*x[7]*x[11]^2 + 2*x[1]*x[7]^2*x[11]^2 - 
     3*x[2]*x[7]^2*x[11]^2 - x[3]*x[7]^2*x[11]^2 + 3*x[4]*x[7]^2*x[11]^2 - 
     3*x[5]*x[7]^2*x[11]^2 + 2*x[7]^3*x[11]^2 + x[1]^2*x[8]*x[11]^2 - 
     x[1]*x[2]*x[8]*x[11]^2 - 2*x[1]*x[3]*x[8]*x[11]^2 + 
     x[2]*x[3]*x[8]*x[11]^2 + x[3]^2*x[8]*x[11]^2 + x[1]*x[4]*x[8]*x[11]^2 - 
     x[3]*x[4]*x[8]*x[11]^2 - x[1]*x[5]*x[8]*x[11]^2 + 
     x[3]*x[5]*x[8]*x[11]^2 + x[2]*x[7]*x[8]*x[11]^2 - 
     2*x[3]*x[7]*x[8]*x[11]^2 - x[4]*x[7]*x[8]*x[11]^2 + 
     x[5]*x[7]*x[8]*x[11]^2 - x[7]^2*x[8]*x[11]^2 + x[3]*x[8]^2*x[11]^2 + 
     2*x[1]^2*x[5]*x[14] - 2*x[1]*x[2]*x[5]*x[14] - 4*x[1]*x[3]*x[5]*x[14] + 
     2*x[2]*x[3]*x[5]*x[14] + 2*x[3]^2*x[5]*x[14] + 2*x[1]*x[4]*x[5]*x[14] - 
     2*x[3]*x[4]*x[5]*x[14] - 2*x[1]*x[5]^2*x[14] + 2*x[3]*x[5]^2*x[14] - 
     4*x[1]^2*x[7]*x[14] + 8*x[1]*x[2]*x[7]*x[14] - 4*x[2]^2*x[7]*x[14] + 
     6*x[1]*x[3]*x[7]*x[14] - 6*x[2]*x[3]*x[7]*x[14] - 2*x[3]^2*x[7]*x[14] - 
     6*x[1]*x[4]*x[7]*x[14] + 6*x[2]*x[4]*x[7]*x[14] + 
     4*x[3]*x[4]*x[7]*x[14] - 2*x[4]^2*x[7]*x[14] + 14*x[1]*x[5]*x[7]*x[14] - 
     12*x[2]*x[5]*x[7]*x[14] - 12*x[3]*x[5]*x[7]*x[14] + 
     6*x[4]*x[5]*x[7]*x[14] - 4*x[5]^2*x[7]*x[14] - 16*x[1]*x[7]^2*x[14] + 
     16*x[2]*x[7]^2*x[14] + 10*x[3]*x[7]^2*x[14] - 10*x[4]*x[7]^2*x[14] + 
     16*x[5]*x[7]^2*x[14] - 12*x[7]^3*x[14] + 2*x[1]^2*x[8]*x[14] - 
     4*x[1]*x[2]*x[8]*x[14] + 2*x[2]^2*x[8]*x[14] - 2*x[1]*x[3]*x[8]*x[14] + 
     2*x[2]*x[3]*x[8]*x[14] + 2*x[1]*x[4]*x[8]*x[14] - 
     2*x[2]*x[4]*x[8]*x[14] + 2*x[2]*x[5]*x[8]*x[14] + 
     2*x[3]*x[5]*x[8]*x[14] + 12*x[1]*x[7]*x[8]*x[14] - 
     12*x[2]*x[7]*x[8]*x[14] - 4*x[3]*x[7]*x[8]*x[14] + 
     4*x[4]*x[7]*x[8]*x[14] - 6*x[5]*x[7]*x[8]*x[14] + 10*x[7]^2*x[8]*x[14] - 
     2*x[1]*x[8]^2*x[14] + 2*x[2]*x[8]^2*x[14] - 2*x[7]*x[8]^2*x[14] + 
     x[5]*x[7]*x[10]^2*x[14] - x[5]*x[8]*x[10]^2*x[14] + 
     x[1]*x[7]*x[10]*x[11]*x[14] - x[2]*x[7]*x[10]*x[11]*x[14] - 
     x[3]*x[7]*x[10]*x[11]*x[14] + x[4]*x[7]*x[10]*x[11]*x[14] - 
     3*x[5]*x[7]*x[10]*x[11]*x[14] + 3*x[7]^2*x[10]*x[11]*x[14] - 
     x[1]*x[8]*x[10]*x[11]*x[14] + x[2]*x[8]*x[10]*x[11]*x[14] + 
     x[3]*x[8]*x[10]*x[11]*x[14] - x[4]*x[8]*x[10]*x[11]*x[14] + 
     x[5]*x[8]*x[10]*x[11]*x[14] - 4*x[7]*x[8]*x[10]*x[11]*x[14] + 
     x[8]^2*x[10]*x[11]*x[14] - x[1]*x[7]*x[11]^2*x[14] + 
     2*x[2]*x[7]*x[11]^2*x[14] + x[3]*x[7]*x[11]^2*x[14] - 
     2*x[4]*x[7]*x[11]^2*x[14] + 2*x[5]*x[7]*x[11]^2*x[14] - 
     3*x[7]^2*x[11]^2*x[14] - x[1]*x[8]*x[11]^2*x[14] + 
     x[3]*x[8]*x[11]^2*x[14] + x[7]*x[8]*x[11]^2*x[14] + x[1]^2*x[14]^2 - 
     2*x[1]*x[2]*x[14]^2 + x[2]^2*x[14]^2 - 2*x[1]*x[3]*x[14]^2 + 
     2*x[2]*x[3]*x[14]^2 + x[3]^2*x[14]^2 + 2*x[1]*x[4]*x[14]^2 - 
     2*x[2]*x[4]*x[14]^2 - 2*x[3]*x[4]*x[14]^2 + x[4]^2*x[14]^2 - 
     4*x[1]*x[5]*x[14]^2 + 2*x[2]*x[5]*x[14]^2 + 4*x[3]*x[5]*x[14]^2 - 
     2*x[4]*x[5]*x[14]^2 + x[5]^2*x[14]^2 + 10*x[1]*x[7]*x[14]^2 - 
     10*x[2]*x[7]*x[14]^2 - 8*x[3]*x[7]*x[14]^2 + 8*x[4]*x[7]*x[14]^2 - 
     10*x[5]*x[7]*x[14]^2 + 13*x[7]^2*x[14]^2 - 4*x[1]*x[8]*x[14]^2 + 
     4*x[2]*x[8]*x[14]^2 + 2*x[3]*x[8]*x[14]^2 - 2*x[4]*x[8]*x[14]^2 + 
     2*x[5]*x[8]*x[14]^2 - 8*x[7]*x[8]*x[14]^2 + x[8]^2*x[14]^2 - 
     x[7]*x[10]*x[11]*x[14]^2 + x[8]*x[10]*x[11]*x[14]^2 + 
     x[7]*x[11]^2*x[14]^2 - 2*x[1]*x[14]^3 + 2*x[2]*x[14]^3 + 
     2*x[3]*x[14]^3 - 2*x[4]*x[14]^3 + 2*x[5]*x[14]^3 - 6*x[7]*x[14]^3 + 
     2*x[8]*x[14]^3 + x[14]^4 - 4*x[1]^2*x[5]*x[15] + 
     2*x[1]*x[2]*x[5]*x[15] + 8*x[1]*x[3]*x[5]*x[15] - 
     2*x[2]*x[3]*x[5]*x[15] - 4*x[3]^2*x[5]*x[15] - 2*x[1]*x[4]*x[5]*x[15] + 
     2*x[3]*x[4]*x[5]*x[15] + 2*x[1]*x[5]^2*x[15] - 2*x[3]*x[5]^2*x[15] + 
     8*x[1]^2*x[7]*x[15] - 12*x[1]*x[2]*x[7]*x[15] + 4*x[2]^2*x[7]*x[15] - 
     12*x[1]*x[3]*x[7]*x[15] + 6*x[2]*x[3]*x[7]*x[15] + 4*x[3]^2*x[7]*x[15] + 
     8*x[1]*x[4]*x[7]*x[15] - 2*x[2]*x[4]*x[7]*x[15] - 
     2*x[3]*x[4]*x[7]*x[15] - 2*x[4]^2*x[7]*x[15] - 20*x[1]*x[5]*x[7]*x[15] + 
     16*x[2]*x[5]*x[7]*x[15] + 18*x[3]*x[5]*x[7]*x[15] - 
     2*x[4]*x[5]*x[7]*x[15] + 4*x[5]^2*x[7]*x[15] + 24*x[1]*x[7]^2*x[15] - 
     20*x[2]*x[7]^2*x[15] - 16*x[3]*x[7]^2*x[15] + 4*x[4]*x[7]^2*x[15] - 
     20*x[5]*x[7]^2*x[15] + 16*x[7]^3*x[15] - 4*x[1]^2*x[8]*x[15] + 
     6*x[1]*x[2]*x[8]*x[15] - 2*x[2]^2*x[8]*x[15] + 8*x[1]*x[3]*x[8]*x[15] - 
     4*x[2]*x[3]*x[8]*x[15] - 4*x[3]^2*x[8]*x[15] - 6*x[1]*x[4]*x[8]*x[15] + 
     2*x[2]*x[4]*x[8]*x[15] + 4*x[3]*x[4]*x[8]*x[15] + 
     2*x[1]*x[5]*x[8]*x[15] - 2*x[2]*x[5]*x[8]*x[15] - 
     4*x[3]*x[5]*x[8]*x[15] - 20*x[1]*x[7]*x[8]*x[15] + 
     18*x[2]*x[7]*x[8]*x[15] + 16*x[3]*x[7]*x[8]*x[15] - 
     2*x[4]*x[7]*x[8]*x[15] + 6*x[5]*x[7]*x[8]*x[15] - 16*x[7]^2*x[8]*x[15] + 
     4*x[1]*x[8]^2*x[15] - 4*x[2]*x[8]^2*x[15] - 4*x[3]*x[8]^2*x[15] + 
     4*x[7]*x[8]^2*x[15] - 3*x[5]*x[7]*x[10]^2*x[15] + 
     2*x[7]^2*x[10]^2*x[15] + x[5]*x[8]*x[10]^2*x[15] - 
     3*x[7]*x[8]*x[10]^2*x[15] + x[8]^2*x[10]^2*x[15] - 
     2*x[1]*x[7]*x[10]*x[11]*x[15] + 3*x[2]*x[7]*x[10]*x[11]*x[15] + 
     2*x[3]*x[7]*x[10]*x[11]*x[15] - 3*x[4]*x[7]*x[10]*x[11]*x[15] + 
     7*x[5]*x[7]*x[10]*x[11]*x[15] - 8*x[7]^2*x[10]*x[11]*x[15] - 
     x[2]*x[8]*x[10]*x[11]*x[15] + x[4]*x[8]*x[10]*x[11]*x[15] - 
     x[5]*x[8]*x[10]*x[11]*x[15] + 8*x[7]*x[8]*x[10]*x[11]*x[15] - 
     2*x[8]^2*x[10]*x[11]*x[15] + 2*x[1]*x[7]*x[11]^2*x[15] - 
     4*x[2]*x[7]*x[11]^2*x[15] - 2*x[3]*x[7]*x[11]^2*x[15] + 
     4*x[4]*x[7]*x[11]^2*x[15] - 4*x[5]*x[7]*x[11]^2*x[15] + 
     6*x[7]^2*x[11]^2*x[15] + 2*x[1]*x[8]*x[11]^2*x[15] - 
     2*x[3]*x[8]*x[11]^2*x[15] - 2*x[7]*x[8]*x[11]^2*x[15] - 
     4*x[1]^2*x[14]*x[15] + 6*x[1]*x[2]*x[14]*x[15] - 2*x[2]^2*x[14]*x[15] + 
     8*x[1]*x[3]*x[14]*x[15] - 6*x[2]*x[3]*x[14]*x[15] - 
     4*x[3]^2*x[14]*x[15] - 6*x[1]*x[4]*x[14]*x[15] + 
     4*x[2]*x[4]*x[14]*x[15] + 6*x[3]*x[4]*x[14]*x[15] - 
     2*x[4]^2*x[14]*x[15] + 12*x[1]*x[5]*x[14]*x[15] - 
     4*x[2]*x[5]*x[14]*x[15] - 12*x[3]*x[5]*x[14]*x[15] + 
     4*x[4]*x[5]*x[14]*x[15] - 2*x[5]^2*x[14]*x[15] - 
     32*x[1]*x[7]*x[14]*x[15] + 26*x[2]*x[7]*x[14]*x[15] + 
     26*x[3]*x[7]*x[14]*x[15] - 16*x[4]*x[7]*x[14]*x[15] + 
     26*x[5]*x[7]*x[14]*x[15] - 36*x[7]^2*x[14]*x[15] + 
     14*x[1]*x[8]*x[14]*x[15] - 12*x[2]*x[8]*x[14]*x[15] - 
     12*x[3]*x[8]*x[14]*x[15] + 6*x[4]*x[8]*x[14]*x[15] - 
     6*x[5]*x[8]*x[14]*x[15] + 26*x[7]*x[8]*x[14]*x[15] - 
     4*x[8]^2*x[14]*x[15] - x[7]*x[10]^2*x[14]*x[15] + 
     x[8]*x[10]^2*x[14]*x[15] + 5*x[7]*x[10]*x[11]*x[14]*x[15] - 
     3*x[8]*x[10]*x[11]*x[14]*x[15] - 4*x[7]*x[11]^2*x[14]*x[15] + 
     10*x[1]*x[14]^2*x[15] - 8*x[2]*x[14]^2*x[15] - 10*x[3]*x[14]^2*x[15] + 
     8*x[4]*x[14]^2*x[15] - 8*x[5]*x[14]^2*x[15] + 26*x[7]*x[14]^2*x[15] - 
     10*x[8]*x[14]^2*x[15] - 6*x[14]^3*x[15] + 4*x[1]^2*x[15]^2 - 
     4*x[1]*x[2]*x[15]^2 + x[2]^2*x[15]^2 - 8*x[1]*x[3]*x[15]^2 + 
     4*x[2]*x[3]*x[15]^2 + 4*x[3]^2*x[15]^2 + 4*x[1]*x[4]*x[15]^2 - 
     2*x[2]*x[4]*x[15]^2 - 4*x[3]*x[4]*x[15]^2 + x[4]^2*x[15]^2 - 
     8*x[1]*x[5]*x[15]^2 + 2*x[2]*x[5]*x[15]^2 + 8*x[3]*x[5]*x[15]^2 - 
     2*x[4]*x[5]*x[15]^2 + x[5]^2*x[15]^2 + 24*x[1]*x[7]*x[15]^2 - 
     16*x[2]*x[7]*x[15]^2 - 20*x[3]*x[7]*x[15]^2 + 4*x[4]*x[7]*x[15]^2 - 
     16*x[5]*x[7]*x[15]^2 + 24*x[7]^2*x[15]^2 - 12*x[1]*x[8]*x[15]^2 + 
     8*x[2]*x[8]*x[15]^2 + 12*x[3]*x[8]*x[15]^2 - 4*x[4]*x[8]*x[15]^2 + 
     4*x[5]*x[8]*x[15]^2 - 20*x[7]*x[8]*x[15]^2 + 4*x[8]^2*x[15]^2 + 
     2*x[7]*x[10]^2*x[15]^2 - x[8]*x[10]^2*x[15]^2 - 
     6*x[7]*x[10]*x[11]*x[15]^2 + 2*x[8]*x[10]*x[11]*x[15]^2 + 
     4*x[7]*x[11]^2*x[15]^2 - 16*x[1]*x[14]*x[15]^2 + 10*x[2]*x[14]*x[15]^2 + 
     16*x[3]*x[14]*x[15]^2 - 10*x[4]*x[14]*x[15]^2 + 10*x[5]*x[14]*x[15]^2 - 
     36*x[7]*x[14]*x[15]^2 + 16*x[8]*x[14]*x[15]^2 + 13*x[14]^2*x[15]^2 + 
     8*x[1]*x[15]^3 - 4*x[2]*x[15]^3 - 8*x[3]*x[15]^3 + 4*x[4]*x[15]^3 - 
     4*x[5]*x[15]^3 + 16*x[7]*x[15]^3 - 8*x[8]*x[15]^3 - 12*x[14]*x[15]^3 + 
     4*x[15]^4 - 2*x[1]*x[2]*x[5]*x[16] + 2*x[1]*x[3]*x[5]*x[16] + 
     2*x[2]*x[3]*x[5]*x[16] - 2*x[3]^2*x[5]*x[16] - 4*x[1]*x[2]*x[7]*x[16] + 
     4*x[2]^2*x[7]*x[16] - 4*x[1]*x[3]*x[7]*x[16] + 2*x[2]*x[3]*x[7]*x[16] + 
     2*x[3]^2*x[7]*x[16] + 8*x[1]*x[4]*x[7]*x[16] - 6*x[2]*x[4]*x[7]*x[16] - 
     2*x[3]*x[4]*x[7]*x[16] - 4*x[1]*x[5]*x[7]*x[16] + 
     8*x[2]*x[5]*x[7]*x[16] + 8*x[3]*x[5]*x[7]*x[16] + 8*x[1]*x[7]^2*x[16] - 
     12*x[2]*x[7]^2*x[16] - 8*x[3]*x[7]^2*x[16] + 4*x[4]*x[7]^2*x[16] - 
     8*x[5]*x[7]^2*x[16] + 8*x[7]^3*x[16] + 2*x[1]*x[2]*x[8]*x[16] - 
     2*x[2]^2*x[8]*x[16] - 2*x[1]*x[3]*x[8]*x[16] + 2*x[2]*x[3]*x[8]*x[16] - 
     4*x[1]*x[7]*x[8]*x[16] + 6*x[2]*x[7]*x[8]*x[16] + 
     2*x[3]*x[7]*x[8]*x[16] - 4*x[7]^2*x[8]*x[16] - 
     3*x[5]*x[7]*x[10]^2*x[16] + 2*x[7]^2*x[10]^2*x[16] - 
     x[7]*x[8]*x[10]^2*x[16] - x[1]*x[5]*x[10]*x[11]*x[16] + 
     x[3]*x[5]*x[10]*x[11]*x[16] + 2*x[1]*x[7]*x[10]*x[11]*x[16] + 
     x[2]*x[7]*x[10]*x[11]*x[16] - 3*x[4]*x[7]*x[10]*x[11]*x[16] + 
     4*x[5]*x[7]*x[10]*x[11]*x[16] - 4*x[7]^2*x[10]*x[11]*x[16] + 
     x[1]*x[8]*x[10]*x[11]*x[16] - 2*x[2]*x[8]*x[10]*x[11]*x[16] + 
     x[3]*x[8]*x[10]*x[11]*x[16] + 3*x[7]*x[8]*x[10]*x[11]*x[16] + 
     x[1]*x[2]*x[11]^2*x[16] - x[2]*x[3]*x[11]^2*x[16] - 
     x[1]*x[4]*x[11]^2*x[16] + x[3]*x[4]*x[11]^2*x[16] + 
     x[1]*x[5]*x[11]^2*x[16] - x[3]*x[5]*x[11]^2*x[16] - 
     2*x[1]*x[7]*x[11]^2*x[16] - x[2]*x[7]*x[11]^2*x[16] + 
     x[4]*x[7]*x[11]^2*x[16] - x[5]*x[7]*x[11]^2*x[16] + 
     2*x[7]^2*x[11]^2*x[16] - 2*x[3]*x[8]*x[11]^2*x[16] + 
     2*x[1]*x[2]*x[14]*x[16] - 2*x[2]^2*x[14]*x[16] + 
     2*x[1]*x[3]*x[14]*x[16] - 2*x[3]^2*x[14]*x[16] - 
     4*x[1]*x[4]*x[14]*x[16] + 2*x[2]*x[4]*x[14]*x[16] + 
     2*x[3]*x[4]*x[14]*x[16] + 2*x[1]*x[5]*x[14]*x[16] - 
     2*x[2]*x[5]*x[14]*x[16] - 4*x[3]*x[5]*x[14]*x[16] - 
     8*x[1]*x[7]*x[14]*x[16] + 14*x[2]*x[7]*x[14]*x[16] + 
     12*x[3]*x[7]*x[14]*x[16] - 6*x[4]*x[7]*x[14]*x[16] + 
     8*x[5]*x[7]*x[14]*x[16] - 16*x[7]^2*x[14]*x[16] + 
     2*x[1]*x[8]*x[14]*x[16] - 4*x[2]*x[8]*x[14]*x[16] - 
     2*x[3]*x[8]*x[14]*x[16] + 6*x[7]*x[8]*x[14]*x[16] + 
     x[5]*x[10]^2*x[14]*x[16] - 3*x[7]*x[10]^2*x[14]*x[16] + 
     x[8]*x[10]^2*x[14]*x[16] - x[1]*x[10]*x[11]*x[14]*x[16] - 
     x[2]*x[10]*x[11]*x[14]*x[16] + x[3]*x[10]*x[11]*x[14]*x[16] + 
     x[4]*x[10]*x[11]*x[14]*x[16] - x[5]*x[10]*x[11]*x[14]*x[16] + 
     4*x[7]*x[10]*x[11]*x[14]*x[16] - 2*x[8]*x[10]*x[11]*x[14]*x[16] + 
     x[1]*x[11]^2*x[14]*x[16] - x[3]*x[11]^2*x[14]*x[16] - 
     x[7]*x[11]^2*x[14]*x[16] + 2*x[1]*x[14]^2*x[16] - 4*x[2]*x[14]^2*x[16] - 
     4*x[3]*x[14]^2*x[16] + 2*x[4]*x[14]^2*x[16] - 2*x[5]*x[14]^2*x[16] + 
     10*x[7]*x[14]^2*x[16] - 2*x[8]*x[14]^2*x[16] + x[10]^2*x[14]^2*x[16] - 
     x[10]*x[11]*x[14]^2*x[16] - 2*x[14]^3*x[16] - 4*x[1]*x[2]*x[15]*x[16] + 
     2*x[2]^2*x[15]*x[16] - 4*x[1]*x[3]*x[15]*x[16] + 
     2*x[2]*x[3]*x[15]*x[16] + 4*x[3]^2*x[15]*x[16] + 
     8*x[1]*x[4]*x[15]*x[16] - 2*x[2]*x[4]*x[15]*x[16] - 
     6*x[3]*x[4]*x[15]*x[16] - 4*x[1]*x[5]*x[15]*x[16] + 
     2*x[2]*x[5]*x[15]*x[16] + 6*x[3]*x[5]*x[15]*x[16] + 
     16*x[1]*x[7]*x[15]*x[16] - 20*x[2]*x[7]*x[15]*x[16] - 
     20*x[3]*x[7]*x[15]*x[16] + 8*x[4]*x[7]*x[15]*x[16] - 
     12*x[5]*x[7]*x[15]*x[16] + 24*x[7]^2*x[15]*x[16] - 
     4*x[1]*x[8]*x[15]*x[16] + 8*x[2]*x[8]*x[15]*x[16] + 
     8*x[3]*x[8]*x[15]*x[16] - 12*x[7]*x[8]*x[15]*x[16] - 
     x[5]*x[10]^2*x[15]*x[16] + 4*x[7]*x[10]^2*x[15]*x[16] - 
     3*x[8]*x[10]^2*x[15]*x[16] + 2*x[1]*x[10]*x[11]*x[15]*x[16] + 
     x[2]*x[10]*x[11]*x[15]*x[16] - 2*x[3]*x[10]*x[11]*x[15]*x[16] - 
     x[4]*x[10]*x[11]*x[15]*x[16] + x[5]*x[10]*x[11]*x[15]*x[16] - 
     6*x[7]*x[10]*x[11]*x[15]*x[16] + 4*x[8]*x[10]*x[11]*x[15]*x[16] - 
     2*x[1]*x[11]^2*x[15]*x[16] + 2*x[3]*x[11]^2*x[15]*x[16] + 
     2*x[7]*x[11]^2*x[15]*x[16] - 8*x[1]*x[14]*x[15]*x[16] + 
     12*x[2]*x[14]*x[15]*x[16] + 14*x[3]*x[14]*x[15]*x[16] - 
     6*x[4]*x[14]*x[15]*x[16] + 6*x[5]*x[14]*x[15]*x[16] - 
     32*x[7]*x[14]*x[15]*x[16] + 8*x[8]*x[14]*x[15]*x[16] - 
     3*x[10]^2*x[14]*x[15]*x[16] + 3*x[10]*x[11]*x[14]*x[15]*x[16] + 
     10*x[14]^2*x[15]*x[16] + 8*x[1]*x[15]^2*x[16] - 8*x[2]*x[15]^2*x[16] - 
     12*x[3]*x[15]^2*x[16] + 4*x[4]*x[15]^2*x[16] - 4*x[5]*x[15]^2*x[16] + 
     24*x[7]*x[15]^2*x[16] - 8*x[8]*x[15]^2*x[16] + 2*x[10]^2*x[15]^2*x[16] - 
     2*x[10]*x[11]*x[15]^2*x[16] - 16*x[14]*x[15]^2*x[16] + 8*x[15]^3*x[16] + 
     x[2]^2*x[16]^2 - 2*x[2]*x[3]*x[16]^2 + x[3]^2*x[16]^2 - 
     4*x[2]*x[7]*x[16]^2 - 4*x[3]*x[7]*x[16]^2 + 4*x[7]^2*x[16]^2 + 
     2*x[7]*x[10]^2*x[16]^2 + x[2]*x[10]*x[11]*x[16]^2 - 
     x[3]*x[10]*x[11]*x[16]^2 - 2*x[7]*x[10]*x[11]*x[16]^2 + 
     x[3]*x[11]^2*x[16]^2 + 2*x[2]*x[14]*x[16]^2 + 2*x[3]*x[14]*x[16]^2 - 
     4*x[7]*x[14]*x[16]^2 - x[10]^2*x[14]*x[16]^2 + 
     x[10]*x[11]*x[14]*x[16]^2 + x[14]^2*x[16]^2 - 4*x[2]*x[15]*x[16]^2 - 
     4*x[3]*x[15]*x[16]^2 + 8*x[7]*x[15]*x[16]^2 + 2*x[10]^2*x[15]*x[16]^2 - 
     2*x[10]*x[11]*x[15]*x[16]^2 - 4*x[14]*x[15]*x[16]^2 + 
     4*x[15]^2*x[16]^2 + x[1]*x[5]^2*x[10]*x[17] - x[3]*x[5]^2*x[10]*x[17] + 
     x[3]*x[5]*x[7]*x[10]*x[17] - x[4]*x[5]*x[7]*x[10]*x[17] + 
     2*x[5]^2*x[7]*x[10]*x[17] - 2*x[5]*x[7]^2*x[10]*x[17] - 
     x[1]*x[5]*x[8]*x[10]*x[17] + x[2]*x[5]*x[8]*x[10]*x[17] + 
     x[5]*x[7]*x[8]*x[10]*x[17] + x[1]^2*x[5]*x[11]*x[17] - 
     x[1]*x[2]*x[5]*x[11]*x[17] - 2*x[1]*x[3]*x[5]*x[11]*x[17] + 
     x[2]*x[3]*x[5]*x[11]*x[17] + x[3]^2*x[5]*x[11]*x[17] + 
     x[1]*x[4]*x[5]*x[11]*x[17] - x[3]*x[4]*x[5]*x[11]*x[17] - 
     x[1]*x[5]^2*x[11]*x[17] + x[3]*x[5]^2*x[11]*x[17] - 
     2*x[1]^2*x[7]*x[11]*x[17] + 4*x[1]*x[2]*x[7]*x[11]*x[17] - 
     2*x[2]^2*x[7]*x[11]*x[17] + 3*x[1]*x[3]*x[7]*x[11]*x[17] - 
     3*x[2]*x[3]*x[7]*x[11]*x[17] - x[3]^2*x[7]*x[11]*x[17] - 
     3*x[1]*x[4]*x[7]*x[11]*x[17] + 3*x[2]*x[4]*x[7]*x[11]*x[17] + 
     2*x[3]*x[4]*x[7]*x[11]*x[17] - x[4]^2*x[7]*x[11]*x[17] + 
     4*x[1]*x[5]*x[7]*x[11]*x[17] - 4*x[2]*x[5]*x[7]*x[11]*x[17] - 
     5*x[3]*x[5]*x[7]*x[11]*x[17] + 3*x[4]*x[5]*x[7]*x[11]*x[17] - 
     2*x[5]^2*x[7]*x[11]*x[17] - 6*x[1]*x[7]^2*x[11]*x[17] + 
     6*x[2]*x[7]^2*x[11]*x[17] + 4*x[3]*x[7]^2*x[11]*x[17] - 
     4*x[4]*x[7]^2*x[11]*x[17] + 6*x[5]*x[7]^2*x[11]*x[17] - 
     4*x[7]^3*x[11]*x[17] + x[1]^2*x[8]*x[11]*x[17] - 
     2*x[1]*x[2]*x[8]*x[11]*x[17] + x[2]^2*x[8]*x[11]*x[17] - 
     x[1]*x[3]*x[8]*x[11]*x[17] + x[2]*x[3]*x[8]*x[11]*x[17] + 
     x[1]*x[4]*x[8]*x[11]*x[17] - x[2]*x[4]*x[8]*x[11]*x[17] + 
     x[2]*x[5]*x[8]*x[11]*x[17] + x[3]*x[5]*x[8]*x[11]*x[17] + 
     5*x[1]*x[7]*x[8]*x[11]*x[17] - 5*x[2]*x[7]*x[8]*x[11]*x[17] - 
     2*x[3]*x[7]*x[8]*x[11]*x[17] + 2*x[4]*x[7]*x[8]*x[11]*x[17] - 
     3*x[5]*x[7]*x[8]*x[11]*x[17] + 4*x[7]^2*x[8]*x[11]*x[17] - 
     x[1]*x[8]^2*x[11]*x[17] + x[2]*x[8]^2*x[11]*x[17] - 
     x[7]*x[8]^2*x[11]*x[17] + x[1]*x[5]*x[10]*x[14]*x[17] - 
     x[2]*x[5]*x[10]*x[14]*x[17] - x[3]*x[5]*x[10]*x[14]*x[17] + 
     x[4]*x[5]*x[10]*x[14]*x[17] - x[5]^2*x[10]*x[14]*x[17] + 
     3*x[5]*x[7]*x[10]*x[14]*x[17] - x[5]*x[8]*x[10]*x[14]*x[17] + 
     x[1]^2*x[11]*x[14]*x[17] - 2*x[1]*x[2]*x[11]*x[14]*x[17] + 
     x[2]^2*x[11]*x[14]*x[17] - 2*x[1]*x[3]*x[11]*x[14]*x[17] + 
     2*x[2]*x[3]*x[11]*x[14]*x[17] + x[3]^2*x[11]*x[14]*x[17] + 
     2*x[1]*x[4]*x[11]*x[14]*x[17] - 2*x[2]*x[4]*x[11]*x[14]*x[17] - 
     2*x[3]*x[4]*x[11]*x[14]*x[17] + x[4]^2*x[11]*x[14]*x[17] - 
     3*x[1]*x[5]*x[11]*x[14]*x[17] + 2*x[2]*x[5]*x[11]*x[14]*x[17] + 
     3*x[3]*x[5]*x[11]*x[14]*x[17] - 2*x[4]*x[5]*x[11]*x[14]*x[17] + 
     x[5]^2*x[11]*x[14]*x[17] + 7*x[1]*x[7]*x[11]*x[14]*x[17] - 
     7*x[2]*x[7]*x[11]*x[14]*x[17] - 6*x[3]*x[7]*x[11]*x[14]*x[17] + 
     6*x[4]*x[7]*x[11]*x[14]*x[17] - 7*x[5]*x[7]*x[11]*x[14]*x[17] + 
     8*x[7]^2*x[11]*x[14]*x[17] - 3*x[1]*x[8]*x[11]*x[14]*x[17] + 
     3*x[2]*x[8]*x[11]*x[14]*x[17] + 2*x[3]*x[8]*x[11]*x[14]*x[17] - 
     2*x[4]*x[8]*x[11]*x[14]*x[17] + 2*x[5]*x[8]*x[11]*x[14]*x[17] - 
     6*x[7]*x[8]*x[11]*x[14]*x[17] + x[8]^2*x[11]*x[14]*x[17] - 
     x[5]*x[10]*x[14]^2*x[17] - 2*x[1]*x[11]*x[14]^2*x[17] + 
     2*x[2]*x[11]*x[14]^2*x[17] + 2*x[3]*x[11]*x[14]^2*x[17] - 
     2*x[4]*x[11]*x[14]^2*x[17] + 2*x[5]*x[11]*x[14]^2*x[17] - 
     5*x[7]*x[11]*x[14]^2*x[17] + 2*x[8]*x[11]*x[14]^2*x[17] + 
     x[11]*x[14]^3*x[17] - 3*x[1]*x[5]*x[10]*x[15]*x[17] + 
     x[2]*x[5]*x[10]*x[15]*x[17] + 3*x[3]*x[5]*x[10]*x[15]*x[17] - 
     x[4]*x[5]*x[10]*x[15]*x[17] + x[5]^2*x[10]*x[15]*x[17] + 
     2*x[1]*x[7]*x[10]*x[15]*x[17] - 2*x[2]*x[7]*x[10]*x[15]*x[17] - 
     3*x[3]*x[7]*x[10]*x[15]*x[17] + 3*x[4]*x[7]*x[10]*x[15]*x[17] - 
     8*x[5]*x[7]*x[10]*x[15]*x[17] + 6*x[7]^2*x[10]*x[15]*x[17] - 
     x[1]*x[8]*x[10]*x[15]*x[17] + x[2]*x[8]*x[10]*x[15]*x[17] + 
     2*x[3]*x[8]*x[10]*x[15]*x[17] - 2*x[4]*x[8]*x[10]*x[15]*x[17] + 
     2*x[5]*x[8]*x[10]*x[15]*x[17] - 7*x[7]*x[8]*x[10]*x[15]*x[17] + 
     2*x[8]^2*x[10]*x[15]*x[17] - 2*x[1]^2*x[11]*x[15]*x[17] + 
     3*x[1]*x[2]*x[11]*x[15]*x[17] - x[2]^2*x[11]*x[15]*x[17] + 
     4*x[1]*x[3]*x[11]*x[15]*x[17] - 3*x[2]*x[3]*x[11]*x[15]*x[17] - 
     2*x[3]^2*x[11]*x[15]*x[17] - 3*x[1]*x[4]*x[11]*x[15]*x[17] + 
     2*x[2]*x[4]*x[11]*x[15]*x[17] + 3*x[3]*x[4]*x[11]*x[15]*x[17] - 
     x[4]^2*x[11]*x[15]*x[17] + 5*x[1]*x[5]*x[11]*x[15]*x[17] - 
     2*x[2]*x[5]*x[11]*x[15]*x[17] - 5*x[3]*x[5]*x[11]*x[15]*x[17] + 
     2*x[4]*x[5]*x[11]*x[15]*x[17] - x[5]^2*x[11]*x[15]*x[17] - 
     12*x[1]*x[7]*x[11]*x[15]*x[17] + 12*x[2]*x[7]*x[11]*x[15]*x[17] + 
     12*x[3]*x[7]*x[11]*x[15]*x[17] - 10*x[4]*x[7]*x[11]*x[15]*x[17] + 
     12*x[5]*x[7]*x[11]*x[15]*x[17] - 16*x[7]^2*x[11]*x[15]*x[17] + 
     4*x[1]*x[8]*x[11]*x[15]*x[17] - 5*x[2]*x[8]*x[11]*x[15]*x[17] - 
     4*x[3]*x[8]*x[11]*x[15]*x[17] + 3*x[4]*x[8]*x[11]*x[15]*x[17] - 
     3*x[5]*x[8]*x[11]*x[15]*x[17] + 12*x[7]*x[8]*x[11]*x[15]*x[17] - 
     2*x[8]^2*x[11]*x[15]*x[17] - x[1]*x[10]*x[14]*x[15]*x[17] + 
     x[2]*x[10]*x[14]*x[15]*x[17] + x[3]*x[10]*x[14]*x[15]*x[17] - 
     x[4]*x[10]*x[14]*x[15]*x[17] + 4*x[5]*x[10]*x[14]*x[15]*x[17] - 
     5*x[7]*x[10]*x[14]*x[15]*x[17] + 3*x[8]*x[10]*x[14]*x[15]*x[17] + 
     7*x[1]*x[11]*x[14]*x[15]*x[17] - 6*x[2]*x[11]*x[14]*x[15]*x[17] - 
     7*x[3]*x[11]*x[14]*x[15]*x[17] + 6*x[4]*x[11]*x[14]*x[15]*x[17] - 
     6*x[5]*x[11]*x[14]*x[15]*x[17] + 18*x[7]*x[11]*x[14]*x[15]*x[17] - 
     7*x[8]*x[11]*x[14]*x[15]*x[17] + x[10]*x[14]^2*x[15]*x[17] - 
     5*x[11]*x[14]^2*x[15]*x[17] + 2*x[1]*x[10]*x[15]^2*x[17] - 
     x[2]*x[10]*x[15]^2*x[17] - 2*x[3]*x[10]*x[15]^2*x[17] + 
     x[4]*x[10]*x[15]^2*x[17] - 3*x[5]*x[10]*x[15]^2*x[17] + 
     8*x[7]*x[10]*x[15]^2*x[17] - 4*x[8]*x[10]*x[15]^2*x[17] - 
     6*x[1]*x[11]*x[15]^2*x[17] + 4*x[2]*x[11]*x[15]^2*x[17] + 
     6*x[3]*x[11]*x[15]^2*x[17] - 4*x[4]*x[11]*x[15]^2*x[17] + 
     4*x[5]*x[11]*x[15]^2*x[17] - 16*x[7]*x[11]*x[15]^2*x[17] + 
     6*x[8]*x[11]*x[15]^2*x[17] - 3*x[10]*x[14]*x[15]^2*x[17] + 
     8*x[11]*x[14]*x[15]^2*x[17] + 2*x[10]*x[15]^3*x[17] - 
     4*x[11]*x[15]^3*x[17] - x[1]*x[5]*x[10]*x[16]*x[17] - 
     x[2]*x[5]*x[10]*x[16]*x[17] + 2*x[3]*x[5]*x[10]*x[16]*x[17] - 
     2*x[1]*x[7]*x[10]*x[16]*x[17] + 2*x[2]*x[7]*x[10]*x[16]*x[17] - 
     x[3]*x[7]*x[10]*x[16]*x[17] + x[4]*x[7]*x[10]*x[16]*x[17] - 
     4*x[5]*x[7]*x[10]*x[16]*x[17] + 2*x[7]^2*x[10]*x[16]*x[17] + 
     x[1]*x[8]*x[10]*x[16]*x[17] - x[2]*x[8]*x[10]*x[16]*x[17] - 
     x[7]*x[8]*x[10]*x[16]*x[17] + x[1]*x[2]*x[11]*x[16]*x[17] - 
     x[2]^2*x[11]*x[16]*x[17] + x[1]*x[3]*x[11]*x[16]*x[17] - 
     x[3]^2*x[11]*x[16]*x[17] - 2*x[1]*x[4]*x[11]*x[16]*x[17] + 
     x[2]*x[4]*x[11]*x[16]*x[17] + x[3]*x[4]*x[11]*x[16]*x[17] + 
     x[1]*x[5]*x[11]*x[16]*x[17] - x[2]*x[5]*x[11]*x[16]*x[17] - 
     2*x[3]*x[5]*x[11]*x[16]*x[17] + 4*x[2]*x[7]*x[11]*x[16]*x[17] + 
     5*x[3]*x[7]*x[11]*x[16]*x[17] - 3*x[4]*x[7]*x[11]*x[16]*x[17] + 
     4*x[5]*x[7]*x[11]*x[16]*x[17] - 6*x[7]^2*x[11]*x[16]*x[17] + 
     x[1]*x[8]*x[11]*x[16]*x[17] - 2*x[2]*x[8]*x[11]*x[16]*x[17] - 
     x[3]*x[8]*x[11]*x[16]*x[17] + 3*x[7]*x[8]*x[11]*x[16]*x[17] + 
     x[1]*x[10]*x[14]*x[16]*x[17] - x[2]*x[10]*x[14]*x[16]*x[17] + 
     x[3]*x[10]*x[14]*x[16]*x[17] - x[4]*x[10]*x[14]*x[16]*x[17] + 
     2*x[5]*x[10]*x[14]*x[16]*x[17] - 3*x[7]*x[10]*x[14]*x[16]*x[17] + 
     x[8]*x[10]*x[14]*x[16]*x[17] - 3*x[2]*x[11]*x[14]*x[16]*x[17] - 
     3*x[3]*x[11]*x[14]*x[16]*x[17] + 2*x[4]*x[11]*x[14]*x[16]*x[17] - 
     2*x[5]*x[11]*x[14]*x[16]*x[17] + 7*x[7]*x[11]*x[14]*x[16]*x[17] - 
     2*x[8]*x[11]*x[14]*x[16]*x[17] + x[10]*x[14]^2*x[16]*x[17] - 
     2*x[11]*x[14]^2*x[16]*x[17] - 2*x[1]*x[10]*x[15]*x[16]*x[17] - 
     x[3]*x[10]*x[15]*x[16]*x[17] + 3*x[4]*x[10]*x[15]*x[16]*x[17] - 
     3*x[5]*x[10]*x[15]*x[16]*x[17] + 6*x[7]*x[10]*x[15]*x[16]*x[17] - 
     4*x[8]*x[10]*x[15]*x[16]*x[17] + 5*x[2]*x[11]*x[15]*x[16]*x[17] + 
     4*x[3]*x[11]*x[15]*x[16]*x[17] - 3*x[4]*x[11]*x[15]*x[16]*x[17] + 
     3*x[5]*x[11]*x[15]*x[16]*x[17] - 12*x[7]*x[11]*x[15]*x[16]*x[17] + 
     4*x[8]*x[11]*x[15]*x[16]*x[17] - 4*x[10]*x[14]*x[15]*x[16]*x[17] + 
     7*x[11]*x[14]*x[15]*x[16]*x[17] + 4*x[10]*x[15]^2*x[16]*x[17] - 
     6*x[11]*x[15]^2*x[16]*x[17] + x[2]*x[10]*x[16]^2*x[17] - 
     x[3]*x[10]*x[16]^2*x[17] + 2*x[7]*x[10]*x[16]^2*x[17] + 
     x[2]*x[11]*x[16]^2*x[17] + x[3]*x[11]*x[16]^2*x[17] - 
     2*x[7]*x[11]*x[16]^2*x[17] - x[10]*x[14]*x[16]^2*x[17] + 
     x[11]*x[14]*x[16]^2*x[17] + 2*x[10]*x[15]*x[16]^2*x[17] - 
     2*x[11]*x[15]*x[16]^2*x[17] + x[1]^2*x[5]*x[17]^2 - 
     2*x[1]*x[2]*x[5]*x[17]^2 + x[2]^2*x[5]*x[17]^2 - 
     x[1]*x[3]*x[5]*x[17]^2 + x[2]*x[3]*x[5]*x[17]^2 + 
     x[1]*x[4]*x[5]*x[17]^2 - x[2]*x[4]*x[5]*x[17]^2 + x[2]*x[5]^2*x[17]^2 + 
     2*x[1]*x[5]*x[7]*x[17]^2 - 2*x[2]*x[5]*x[7]*x[17]^2 - 
     x[1]*x[5]*x[8]*x[17]^2 + x[2]*x[5]*x[8]*x[17]^2 - 
     x[1]*x[5]*x[14]*x[17]^2 + x[2]*x[5]*x[14]*x[17]^2 - 
     x[1]*x[3]*x[15]*x[17]^2 + x[2]*x[3]*x[15]*x[17]^2 + 
     x[3]^2*x[15]*x[17]^2 + x[1]*x[4]*x[15]*x[17]^2 - 
     x[2]*x[4]*x[15]*x[17]^2 - 2*x[3]*x[4]*x[15]*x[17]^2 + 
     x[4]^2*x[15]*x[17]^2 - 2*x[2]*x[5]*x[15]*x[17]^2 + 
     x[3]*x[5]*x[15]*x[17]^2 - x[4]*x[5]*x[15]*x[17]^2 + 
     2*x[1]*x[7]*x[15]*x[17]^2 - 2*x[2]*x[7]*x[15]*x[17]^2 - 
     4*x[3]*x[7]*x[15]*x[17]^2 + 4*x[4]*x[7]*x[15]*x[17]^2 - 
     2*x[5]*x[7]*x[15]*x[17]^2 + 4*x[7]^2*x[15]*x[17]^2 - 
     x[1]*x[8]*x[15]*x[17]^2 + x[2]*x[8]*x[15]*x[17]^2 + 
     2*x[3]*x[8]*x[15]*x[17]^2 - 2*x[4]*x[8]*x[15]*x[17]^2 + 
     x[5]*x[8]*x[15]*x[17]^2 - 4*x[7]*x[8]*x[15]*x[17]^2 + 
     x[8]^2*x[15]*x[17]^2 - x[1]*x[14]*x[15]*x[17]^2 + 
     x[2]*x[14]*x[15]*x[17]^2 + 2*x[3]*x[14]*x[15]*x[17]^2 - 
     2*x[4]*x[14]*x[15]*x[17]^2 + x[5]*x[14]*x[15]*x[17]^2 - 
     4*x[7]*x[14]*x[15]*x[17]^2 + 2*x[8]*x[14]*x[15]*x[17]^2 + 
     x[14]^2*x[15]*x[17]^2 + 2*x[1]*x[15]^2*x[17]^2 - x[2]*x[15]^2*x[17]^2 - 
     3*x[3]*x[15]^2*x[17]^2 + 3*x[4]*x[15]^2*x[17]^2 - x[5]*x[15]^2*x[17]^2 + 
     6*x[7]*x[15]^2*x[17]^2 - 3*x[8]*x[15]^2*x[17]^2 - 
     3*x[14]*x[15]^2*x[17]^2 + 2*x[15]^3*x[17]^2 + x[1]*x[3]*x[16]*x[17]^2 - 
     x[2]*x[3]*x[16]*x[17]^2 - x[1]*x[4]*x[16]*x[17]^2 + 
     x[2]*x[4]*x[16]*x[17]^2 - 2*x[2]*x[5]*x[16]*x[17]^2 - 
     2*x[1]*x[7]*x[16]*x[17]^2 + 2*x[2]*x[7]*x[16]*x[17]^2 + 
     x[1]*x[8]*x[16]*x[17]^2 - x[2]*x[8]*x[16]*x[17]^2 + 
     x[1]*x[14]*x[16]*x[17]^2 - x[2]*x[14]*x[16]*x[17]^2 - 
     2*x[1]*x[15]*x[16]*x[17]^2 - x[3]*x[15]*x[16]*x[17]^2 + 
     x[4]*x[15]*x[16]*x[17]^2 + 2*x[7]*x[15]*x[16]*x[17]^2 - 
     x[8]*x[15]*x[16]*x[17]^2 - x[14]*x[15]*x[16]*x[17]^2 + 
     2*x[15]^2*x[16]*x[17]^2 + x[2]*x[16]^2*x[17]^2 + 
     3*x[1]*x[5]*x[7]*x[10]*x[19] - 2*x[2]*x[5]*x[7]*x[10]*x[19] - 
     x[3]*x[5]*x[7]*x[10]*x[19] - 2*x[1]*x[7]^2*x[10]*x[19] + 
     2*x[2]*x[7]^2*x[10]*x[19] + x[3]*x[7]^2*x[10]*x[19] - 
     x[4]*x[7]^2*x[10]*x[19] + 2*x[5]*x[7]^2*x[10]*x[19] - 
     2*x[7]^3*x[10]*x[19] + x[1]*x[7]*x[8]*x[10]*x[19] - 
     x[2]*x[7]*x[8]*x[10]*x[19] + x[7]^2*x[8]*x[10]*x[19] + 
     x[1]^2*x[5]*x[11]*x[19] - 2*x[1]*x[3]*x[5]*x[11]*x[19] + 
     x[3]^2*x[5]*x[11]*x[19] - 2*x[1]^2*x[7]*x[11]*x[19] + 
     4*x[1]*x[2]*x[7]*x[11]*x[19] - 2*x[2]^2*x[7]*x[11]*x[19] + 
     3*x[1]*x[3]*x[7]*x[11]*x[19] - 2*x[2]*x[3]*x[7]*x[11]*x[19] - 
     x[3]^2*x[7]*x[11]*x[19] - 3*x[1]*x[4]*x[7]*x[11]*x[19] + 
     2*x[2]*x[4]*x[7]*x[11]*x[19] + x[3]*x[4]*x[7]*x[11]*x[19] + 
     x[1]*x[5]*x[7]*x[11]*x[19] - 2*x[2]*x[5]*x[7]*x[11]*x[19] - 
     3*x[3]*x[5]*x[7]*x[11]*x[19] - 4*x[1]*x[7]^2*x[11]*x[19] + 
     4*x[2]*x[7]^2*x[11]*x[19] + 3*x[3]*x[7]^2*x[11]*x[19] - 
     x[4]*x[7]^2*x[11]*x[19] + 2*x[5]*x[7]^2*x[11]*x[19] - 
     2*x[7]^3*x[11]*x[19] - x[1]^2*x[8]*x[11]*x[19] + 
     x[1]*x[2]*x[8]*x[11]*x[19] + x[1]*x[3]*x[8]*x[11]*x[19] - 
     x[2]*x[3]*x[8]*x[11]*x[19] - x[2]*x[7]*x[8]*x[11]*x[19] - 
     x[3]*x[7]*x[8]*x[11]*x[19] + x[7]^2*x[8]*x[11]*x[19] - 
     x[1]*x[5]*x[10]*x[14]*x[19] + x[3]*x[5]*x[10]*x[14]*x[19] + 
     3*x[1]*x[7]*x[10]*x[14]*x[19] - 3*x[2]*x[7]*x[10]*x[14]*x[19] - 
     2*x[3]*x[7]*x[10]*x[14]*x[19] + 2*x[4]*x[7]*x[10]*x[14]*x[19] - 
     3*x[5]*x[7]*x[10]*x[14]*x[19] + 5*x[7]^2*x[10]*x[14]*x[19] - 
     x[1]*x[8]*x[10]*x[14]*x[19] + x[2]*x[8]*x[10]*x[14]*x[19] - 
     2*x[7]*x[8]*x[10]*x[14]*x[19] + x[1]^2*x[11]*x[14]*x[19] - 
     x[1]*x[2]*x[11]*x[14]*x[19] - 2*x[1]*x[3]*x[11]*x[14]*x[19] + 
     x[2]*x[3]*x[11]*x[14]*x[19] + x[3]^2*x[11]*x[14]*x[19] + 
     x[1]*x[4]*x[11]*x[14]*x[19] - x[3]*x[4]*x[11]*x[14]*x[19] - 
     x[1]*x[5]*x[11]*x[14]*x[19] + x[3]*x[5]*x[11]*x[14]*x[19] + 
     4*x[1]*x[7]*x[11]*x[14]*x[19] - 3*x[2]*x[7]*x[11]*x[14]*x[19] - 
     4*x[3]*x[7]*x[11]*x[14]*x[19] + x[4]*x[7]*x[11]*x[14]*x[19] - 
     x[5]*x[7]*x[11]*x[14]*x[19] + 3*x[7]^2*x[11]*x[14]*x[19] + 
     x[1]*x[8]*x[11]*x[14]*x[19] + x[3]*x[8]*x[11]*x[14]*x[19] - 
     x[7]*x[8]*x[11]*x[14]*x[19] - x[1]*x[10]*x[14]^2*x[19] + 
     x[2]*x[10]*x[14]^2*x[19] + x[3]*x[10]*x[14]^2*x[19] - 
     x[4]*x[10]*x[14]^2*x[19] + x[5]*x[10]*x[14]^2*x[19] - 
     4*x[7]*x[10]*x[14]^2*x[19] + x[8]*x[10]*x[14]^2*x[19] - 
     x[1]*x[11]*x[14]^2*x[19] + x[3]*x[11]*x[14]^2*x[19] - 
     x[7]*x[11]*x[14]^2*x[19] + x[10]*x[14]^3*x[19] + 
     x[1]*x[5]*x[10]*x[15]*x[19] - x[3]*x[5]*x[10]*x[15]*x[19] - 
     4*x[1]*x[7]*x[10]*x[15]*x[19] + x[2]*x[7]*x[10]*x[15]*x[19] + 
     x[3]*x[7]*x[10]*x[15]*x[19] + 2*x[4]*x[7]*x[10]*x[15]*x[19] + 
     x[5]*x[7]*x[10]*x[15]*x[19] - 2*x[7]^2*x[10]*x[15]*x[19] + 
     3*x[1]*x[8]*x[10]*x[15]*x[19] - x[2]*x[8]*x[10]*x[15]*x[19] - 
     2*x[3]*x[8]*x[10]*x[15]*x[19] + x[7]*x[8]*x[10]*x[15]*x[19] - 
     2*x[1]^2*x[11]*x[15]*x[19] + x[1]*x[2]*x[11]*x[15]*x[19] + 
     4*x[1]*x[3]*x[11]*x[15]*x[19] - x[2]*x[3]*x[11]*x[15]*x[19] - 
     2*x[3]^2*x[11]*x[15]*x[19] - x[1]*x[4]*x[11]*x[15]*x[19] + 
     x[3]*x[4]*x[11]*x[15]*x[19] + x[1]*x[5]*x[11]*x[15]*x[19] - 
     x[3]*x[5]*x[11]*x[15]*x[19] - 6*x[1]*x[7]*x[11]*x[15]*x[19] + 
     7*x[2]*x[7]*x[11]*x[15]*x[19] + 8*x[3]*x[7]*x[11]*x[15]*x[19] - 
     3*x[4]*x[7]*x[11]*x[15]*x[19] + 3*x[5]*x[7]*x[11]*x[15]*x[19] - 
     8*x[7]^2*x[11]*x[15]*x[19] - 2*x[1]*x[8]*x[11]*x[15]*x[19] + 
     2*x[7]*x[8]*x[11]*x[15]*x[19] + 3*x[1]*x[10]*x[14]*x[15]*x[19] - 
     2*x[2]*x[10]*x[14]*x[15]*x[19] - 3*x[3]*x[10]*x[14]*x[15]*x[19] + 
     2*x[4]*x[10]*x[14]*x[15]*x[19] - 2*x[5]*x[10]*x[14]*x[15]*x[19] + 
     8*x[7]*x[10]*x[14]*x[15]*x[19] - 3*x[8]*x[10]*x[14]*x[15]*x[19] + 
     3*x[1]*x[11]*x[14]*x[15]*x[19] - 3*x[3]*x[11]*x[14]*x[15]*x[19] + 
     5*x[7]*x[11]*x[14]*x[15]*x[19] - 4*x[10]*x[14]^2*x[15]*x[19] - 
     2*x[1]*x[10]*x[15]^2*x[19] + x[2]*x[10]*x[15]^2*x[19] + 
     2*x[3]*x[10]*x[15]^2*x[19] - x[4]*x[10]*x[15]^2*x[19] + 
     x[5]*x[10]*x[15]^2*x[19] - 2*x[7]*x[10]*x[15]^2*x[19] + 
     2*x[8]*x[10]*x[15]^2*x[19] - 2*x[1]*x[11]*x[15]^2*x[19] + 
     2*x[3]*x[11]*x[15]^2*x[19] - 6*x[7]*x[11]*x[15]^2*x[19] + 
     5*x[10]*x[14]*x[15]^2*x[19] - 2*x[10]*x[15]^3*x[19] - 
     4*x[1]*x[7]*x[10]*x[16]*x[19] + 3*x[2]*x[7]*x[10]*x[16]*x[19] + 
     x[3]*x[7]*x[10]*x[16]*x[19] - 2*x[7]^2*x[10]*x[16]*x[19] - 
     x[1]*x[2]*x[11]*x[16]*x[19] + x[1]*x[3]*x[11]*x[16]*x[19] + 
     x[2]*x[3]*x[11]*x[16]*x[19] - x[3]^2*x[11]*x[16]*x[19] + 
     2*x[1]*x[7]*x[11]*x[16]*x[19] + x[2]*x[7]*x[11]*x[16]*x[19] + 
     3*x[3]*x[7]*x[11]*x[16]*x[19] - 2*x[7]^2*x[11]*x[16]*x[19] + 
     2*x[1]*x[10]*x[14]*x[16]*x[19] - x[2]*x[10]*x[14]*x[16]*x[19] - 
     x[3]*x[10]*x[14]*x[16]*x[19] + 3*x[7]*x[10]*x[14]*x[16]*x[19] - 
     x[1]*x[11]*x[14]*x[16]*x[19] - x[3]*x[11]*x[14]*x[16]*x[19] + 
     x[7]*x[11]*x[14]*x[16]*x[19] - x[10]*x[14]^2*x[16]*x[19] - 
     4*x[1]*x[10]*x[15]*x[16]*x[19] + x[2]*x[10]*x[15]*x[16]*x[19] + 
     3*x[3]*x[10]*x[15]*x[16]*x[19] - 4*x[7]*x[10]*x[15]*x[16]*x[19] + 
     2*x[1]*x[11]*x[15]*x[16]*x[19] - 2*x[7]*x[11]*x[15]*x[16]*x[19] + 
     3*x[10]*x[14]*x[15]*x[16]*x[19] - 2*x[10]*x[15]^2*x[16]*x[19] + 
     x[1]^2*x[5]*x[17]*x[19] - x[1]*x[2]*x[5]*x[17]*x[19] - 
     x[1]*x[3]*x[5]*x[17]*x[19] + x[2]*x[3]*x[5]*x[17]*x[19] + 
     2*x[1]^2*x[7]*x[17]*x[19] - 4*x[1]*x[2]*x[7]*x[17]*x[19] + 
     2*x[2]^2*x[7]*x[17]*x[19] - x[1]*x[3]*x[7]*x[17]*x[19] + 
     x[2]*x[3]*x[7]*x[17]*x[19] + x[1]*x[4]*x[7]*x[17]*x[19] - 
     x[2]*x[4]*x[7]*x[17]*x[19] + 2*x[1]*x[5]*x[7]*x[17]*x[19] + 
     2*x[1]*x[7]^2*x[17]*x[19] - 2*x[2]*x[7]^2*x[17]*x[19] - 
     x[1]^2*x[8]*x[17]*x[19] + 2*x[1]*x[2]*x[8]*x[17]*x[19] - 
     x[2]^2*x[8]*x[17]*x[19] - x[1]*x[7]*x[8]*x[17]*x[19] + 
     x[2]*x[7]*x[8]*x[17]*x[19] - x[1]^2*x[14]*x[17]*x[19] + 
     2*x[1]*x[2]*x[14]*x[17]*x[19] - x[2]^2*x[14]*x[17]*x[19] + 
     x[1]*x[3]*x[14]*x[17]*x[19] - x[2]*x[3]*x[14]*x[17]*x[19] - 
     x[1]*x[4]*x[14]*x[17]*x[19] + x[2]*x[4]*x[14]*x[17]*x[19] - 
     x[1]*x[5]*x[14]*x[17]*x[19] - x[2]*x[5]*x[14]*x[17]*x[19] - 
     3*x[1]*x[7]*x[14]*x[17]*x[19] + 3*x[2]*x[7]*x[14]*x[17]*x[19] + 
     x[1]*x[8]*x[14]*x[17]*x[19] - x[2]*x[8]*x[14]*x[17]*x[19] + 
     x[1]*x[14]^2*x[17]*x[19] - x[2]*x[14]^2*x[17]*x[19] + 
     2*x[1]^2*x[15]*x[17]*x[19] - 3*x[1]*x[2]*x[15]*x[17]*x[19] + 
     x[2]^2*x[15]*x[17]*x[19] - 4*x[1]*x[3]*x[15]*x[17]*x[19] + 
     2*x[2]*x[3]*x[15]*x[17]*x[19] + 2*x[3]^2*x[15]*x[17]*x[19] + 
     3*x[1]*x[4]*x[15]*x[17]*x[19] - x[2]*x[4]*x[15]*x[17]*x[19] - 
     2*x[3]*x[4]*x[15]*x[17]*x[19] + x[2]*x[5]*x[15]*x[17]*x[19] + 
     x[3]*x[5]*x[15]*x[17]*x[19] + 6*x[1]*x[7]*x[15]*x[17]*x[19] - 
     8*x[2]*x[7]*x[15]*x[17]*x[19] - 7*x[3]*x[7]*x[15]*x[17]*x[19] + 
     3*x[4]*x[7]*x[15]*x[17]*x[19] - 2*x[5]*x[7]*x[15]*x[17]*x[19] + 
     6*x[7]^2*x[15]*x[17]*x[19] - x[1]*x[8]*x[15]*x[17]*x[19] + 
     3*x[2]*x[8]*x[15]*x[17]*x[19] + 2*x[3]*x[8]*x[15]*x[17]*x[19] - 
     3*x[7]*x[8]*x[15]*x[17]*x[19] - 4*x[1]*x[14]*x[15]*x[17]*x[19] + 
     4*x[2]*x[14]*x[15]*x[17]*x[19] + 3*x[3]*x[14]*x[15]*x[17]*x[19] - 
     x[4]*x[14]*x[15]*x[17]*x[19] + x[5]*x[14]*x[15]*x[17]*x[19] - 
     5*x[7]*x[14]*x[15]*x[17]*x[19] + x[8]*x[14]*x[15]*x[17]*x[19] + 
     x[14]^2*x[15]*x[17]*x[19] + 4*x[1]*x[15]^2*x[17]*x[19] - 
     3*x[2]*x[15]^2*x[17]*x[19] - 4*x[3]*x[15]^2*x[17]*x[19] + 
     x[4]*x[15]^2*x[17]*x[19] - x[5]*x[15]^2*x[17]*x[19] + 
     8*x[7]*x[15]^2*x[17]*x[19] - 2*x[8]*x[15]^2*x[17]*x[19] - 
     3*x[14]*x[15]^2*x[17]*x[19] + 2*x[15]^3*x[17]*x[19] - 
     x[1]*x[2]*x[16]*x[17]*x[19] + x[2]^2*x[16]*x[17]*x[19] + 
     x[1]*x[3]*x[16]*x[17]*x[19] - x[2]*x[3]*x[16]*x[17]*x[19] - 
     2*x[1]*x[7]*x[16]*x[17]*x[19] + x[1]*x[14]*x[16]*x[17]*x[19] + 
     x[2]*x[14]*x[16]*x[17]*x[19] - 2*x[1]*x[15]*x[16]*x[17]*x[19] - 
     3*x[2]*x[15]*x[16]*x[17]*x[19] - x[3]*x[15]*x[16]*x[17]*x[19] + 
     2*x[7]*x[15]*x[16]*x[17]*x[19] - x[14]*x[15]*x[16]*x[17]*x[19] + 
     2*x[15]^2*x[16]*x[17]*x[19] + 2*x[1]^2*x[7]*x[19]^2 - 
     3*x[1]*x[2]*x[7]*x[19]^2 + x[2]^2*x[7]*x[19]^2 - 
     x[1]*x[3]*x[7]*x[19]^2 + x[2]*x[3]*x[7]*x[19]^2 + 
     2*x[1]*x[7]^2*x[19]^2 - x[2]*x[7]^2*x[19]^2 - x[1]^2*x[14]*x[19]^2 + 
     x[1]*x[2]*x[14]*x[19]^2 + x[1]*x[3]*x[14]*x[19]^2 - 
     x[2]*x[3]*x[14]*x[19]^2 - 3*x[1]*x[7]*x[14]*x[19]^2 + 
     x[2]*x[7]*x[14]*x[19]^2 + x[1]*x[14]^2*x[19]^2 + 
     2*x[1]^2*x[15]*x[19]^2 - x[1]*x[2]*x[15]*x[19]^2 - 
     3*x[1]*x[3]*x[15]*x[19]^2 + x[2]*x[3]*x[15]*x[19]^2 + 
     x[3]^2*x[15]*x[19]^2 + 4*x[1]*x[7]*x[15]*x[19]^2 - 
     3*x[2]*x[7]*x[15]*x[19]^2 - 3*x[3]*x[7]*x[15]*x[19]^2 + 
     2*x[7]^2*x[15]*x[19]^2 - 3*x[1]*x[14]*x[15]*x[19]^2 + 
     x[3]*x[14]*x[15]*x[19]^2 - x[7]*x[14]*x[15]*x[19]^2 + 
     2*x[1]*x[15]^2*x[19]^2 - x[3]*x[15]^2*x[19]^2 + 2*x[7]*x[15]^2*x[19]^2)^
    ((-6 + d)/2)*(-4*x[5]^2 + 4*y^2*x[5]^2 - 4*y*x[5]*x[11]*x[13] + 
     x[11]^2*x[13]^2 + 8*x[5]*x[15] - 8*y^2*x[5]*x[15] + 
     4*y*x[11]*x[13]*x[15] - 4*x[13]^2*x[15] - 4*x[15]^2 + 4*y^2*x[15]^2 + 
     8*x[5]*x[16] - 8*y^2*x[5]*x[16] - 4*x[11]^2*x[16] + 
     4*y*x[11]*x[13]*x[16] + 8*x[15]*x[16] - 8*y^2*x[15]*x[16] - 4*x[16]^2 + 
     4*y^2*x[16]^2 - 4*x[5]*x[13]*x[18] + 4*x[13]*x[15]*x[18] - 
     8*y*x[11]*x[16]*x[18] + 4*x[13]*x[16]*x[18] - 4*x[16]*x[18]^2 - 
     4*x[5]*x[11]*x[19] + 4*x[11]*x[15]*x[19] - 8*y*x[13]*x[15]*x[19] + 
     4*x[11]*x[16]*x[19] - 4*y*x[5]*x[18]*x[19] - 2*x[11]*x[13]*x[18]*x[19] + 
     4*y*x[15]*x[18]*x[19] + 4*y*x[16]*x[18]*x[19] - 4*x[15]*x[19]^2 + 
     x[18]^2*x[19]^2)^((5 - d)/2)*(-4*q^4*x[5] + 4*q^4*y^2*x[5] - 
     4*q^2*x[5]^2 + 4*q^2*y^2*x[5]^2 + 4*q^2*x[5]*x[6] - 
     4*q^2*y^2*x[5]*x[6] + 4*q^2*x[5]*x[9] - 4*q^2*y^2*x[5]*x[9] - 
     4*x[5]*x[6]*x[9] + 4*y^2*x[5]*x[6]*x[9] + q^4*x[11]^2 - 
     2*q^2*x[9]*x[11]^2 + x[9]^2*x[11]^2 - 2*q^4*y*x[11]*x[13] - 
     4*q^2*y*x[5]*x[11]*x[13] + 2*q^2*y*x[6]*x[11]*x[13] + 
     2*q^2*y*x[9]*x[11]*x[13] - 2*y*x[6]*x[9]*x[11]*x[13] + q^4*x[13]^2 - 
     2*q^2*x[6]*x[13]^2 + x[6]^2*x[13]^2 + q^2*x[11]^2*x[13]^2 + 
     4*q^2*x[5]*x[15] - 4*q^2*y^2*x[5]*x[15] - 4*q^2*x[6]*x[15] + 
     4*q^2*y^2*x[6]*x[15] + 4*q^2*x[9]*x[15] - 4*q^2*y^2*x[9]*x[15] + 
     4*x[5]*x[9]*x[15] - 4*y^2*x[5]*x[9]*x[15] + 4*x[6]*x[9]*x[15] - 
     4*y^2*x[6]*x[9]*x[15] - 4*x[9]^2*x[15] + 4*y^2*x[9]^2*x[15] + 
     2*q^2*y*x[11]*x[13]*x[15] + 2*y*x[9]*x[11]*x[13]*x[15] - 
     2*q^2*x[13]^2*x[15] - 2*x[6]*x[13]^2*x[15] - 4*x[9]*x[15]^2 + 
     4*y^2*x[9]*x[15]^2 + x[13]^2*x[15]^2 + 4*q^2*x[5]*x[16] - 
     4*q^2*y^2*x[5]*x[16] + 4*q^2*x[6]*x[16] - 4*q^2*y^2*x[6]*x[16] + 
     4*x[5]*x[6]*x[16] - 4*y^2*x[5]*x[6]*x[16] - 4*x[6]^2*x[16] + 
     4*y^2*x[6]^2*x[16] - 4*q^2*x[9]*x[16] + 4*q^2*y^2*x[9]*x[16] + 
     4*x[6]*x[9]*x[16] - 4*y^2*x[6]*x[9]*x[16] - 2*q^2*x[11]^2*x[16] - 
     2*x[9]*x[11]^2*x[16] + 2*q^2*y*x[11]*x[13]*x[16] + 
     2*y*x[6]*x[11]*x[13]*x[16] - 4*x[5]*x[15]*x[16] + 
     4*y^2*x[5]*x[15]*x[16] + 4*x[6]*x[15]*x[16] - 4*y^2*x[6]*x[15]*x[16] + 
     4*x[9]*x[15]*x[16] - 4*y^2*x[9]*x[15]*x[16] - 2*y*x[11]*x[13]*x[15]*
      x[16] - 4*x[6]*x[16]^2 + 4*y^2*x[6]*x[16]^2 + x[11]^2*x[16]^2 + 
     2*q^4*y*x[11]*x[18] - 4*q^2*y*x[9]*x[11]*x[18] + 
     2*y*x[9]^2*x[11]*x[18] - 2*q^4*x[13]*x[18] - 4*q^2*x[5]*x[13]*x[18] + 
     2*q^2*x[6]*x[13]*x[18] + 2*q^2*x[9]*x[13]*x[18] - 
     2*x[6]*x[9]*x[13]*x[18] + 2*q^2*x[13]*x[15]*x[18] + 
     2*x[9]*x[13]*x[15]*x[18] - 4*q^2*y*x[11]*x[16]*x[18] - 
     4*y*x[9]*x[11]*x[16]*x[18] + 2*q^2*x[13]*x[16]*x[18] + 
     2*x[6]*x[13]*x[16]*x[18] - 2*x[13]*x[15]*x[16]*x[18] + 
     2*y*x[11]*x[16]^2*x[18] + q^4*x[18]^2 - 2*q^2*x[9]*x[18]^2 + 
     x[9]^2*x[18]^2 - 2*q^2*x[16]*x[18]^2 - 2*x[9]*x[16]*x[18]^2 + 
     x[16]^2*x[18]^2 - 2*q^4*x[11]*x[19] - 4*q^2*x[5]*x[11]*x[19] + 
     2*q^2*x[6]*x[11]*x[19] + 2*q^2*x[9]*x[11]*x[19] - 
     2*x[6]*x[9]*x[11]*x[19] + 2*q^4*y*x[13]*x[19] - 
     4*q^2*y*x[6]*x[13]*x[19] + 2*y*x[6]^2*x[13]*x[19] + 
     2*q^2*x[11]*x[15]*x[19] + 2*x[9]*x[11]*x[15]*x[19] - 
     4*q^2*y*x[13]*x[15]*x[19] - 4*y*x[6]*x[13]*x[15]*x[19] + 
     2*y*x[13]*x[15]^2*x[19] + 2*q^2*x[11]*x[16]*x[19] + 
     2*x[6]*x[11]*x[16]*x[19] - 2*x[11]*x[15]*x[16]*x[19] - 
     2*q^4*y*x[18]*x[19] - 4*q^2*y*x[5]*x[18]*x[19] + 
     2*q^2*y*x[6]*x[18]*x[19] + 2*q^2*y*x[9]*x[18]*x[19] - 
     2*y*x[6]*x[9]*x[18]*x[19] - 2*q^2*x[11]*x[13]*x[18]*x[19] + 
     2*q^2*y*x[15]*x[18]*x[19] + 2*y*x[9]*x[15]*x[18]*x[19] + 
     2*q^2*y*x[16]*x[18]*x[19] + 2*y*x[6]*x[16]*x[18]*x[19] - 
     2*y*x[15]*x[16]*x[18]*x[19] + q^4*x[19]^2 - 2*q^2*x[6]*x[19]^2 + 
     x[6]^2*x[19]^2 - 2*q^2*x[15]*x[19]^2 - 2*x[6]*x[15]*x[19]^2 + 
     x[15]^2*x[19]^2 + q^2*x[18]^2*x[19]^2)^((-6 + d)/2)*
   (-4*x[5]^2*x[7] + 4*y^2*x[5]^2*x[7] + 4*x[5]*x[7]^2 - 4*y^2*x[5]*x[7]^2 - 
     4*x[5]*x[7]*x[8] + 4*y^2*x[5]*x[7]*x[8] + x[7]^2*x[11]^2 - 
     2*x[7]*x[8]*x[11]^2 + x[8]^2*x[11]^2 + 2*y*x[5]*x[7]*x[11]*x[12] - 
     2*y*x[5]*x[8]*x[11]*x[12] + x[5]^2*x[12]^2 - 4*y*x[5]*x[7]*x[11]*x[13] + 
     2*y*x[7]^2*x[11]*x[13] - 2*y*x[7]*x[8]*x[11]*x[13] - 
     2*x[5]*x[7]*x[12]*x[13] - x[7]*x[11]^2*x[12]*x[13] + 
     x[8]*x[11]^2*x[12]*x[13] + x[7]^2*x[13]^2 + x[7]*x[11]^2*x[13]^2 - 
     4*x[5]*x[7]*x[14] + 4*y^2*x[5]*x[7]*x[14] + 4*x[5]*x[8]*x[14] - 
     4*y^2*x[5]*x[8]*x[14] - 2*y*x[7]*x[11]*x[13]*x[14] + 
     2*y*x[8]*x[11]*x[13]*x[14] + 2*x[5]*x[12]*x[13]*x[14] - 
     2*x[7]*x[13]^2*x[14] + x[13]^2*x[14]^2 + 12*x[5]*x[7]*x[15] - 
     12*y^2*x[5]*x[7]*x[15] - 8*x[7]^2*x[15] + 8*y^2*x[7]^2*x[15] - 
     4*x[5]*x[8]*x[15] + 4*y^2*x[5]*x[8]*x[15] + 12*x[7]*x[8]*x[15] - 
     12*y^2*x[7]*x[8]*x[15] - 4*x[8]^2*x[15] + 4*y^2*x[8]^2*x[15] - 
     2*y*x[7]*x[11]*x[12]*x[15] + 2*y*x[8]*x[11]*x[12]*x[15] - 
     2*x[5]*x[12]^2*x[15] + 6*y*x[7]*x[11]*x[13]*x[15] - 
     2*y*x[8]*x[11]*x[13]*x[15] - 2*x[5]*x[12]*x[13]*x[15] + 
     6*x[7]*x[12]*x[13]*x[15] - 4*x[8]*x[12]*x[13]*x[15] - 
     2*x[7]*x[13]^2*x[15] + 4*x[7]*x[14]*x[15] - 4*y^2*x[7]*x[14]*x[15] - 
     4*x[8]*x[14]*x[15] + 4*y^2*x[8]*x[14]*x[15] - 
     2*x[12]*x[13]*x[14]*x[15] - 2*x[13]^2*x[14]*x[15] - 8*x[7]*x[15]^2 + 
     8*y^2*x[7]*x[15]^2 + 4*x[8]*x[15]^2 - 4*y^2*x[8]*x[15]^2 + 
     x[12]^2*x[15]^2 + 2*x[12]*x[13]*x[15]^2 + x[13]^2*x[15]^2 + 
     12*x[5]*x[7]*x[16] - 12*y^2*x[5]*x[7]*x[16] - 8*x[7]^2*x[16] + 
     8*y^2*x[7]^2*x[16] + 4*x[7]*x[8]*x[16] - 4*y^2*x[7]*x[8]*x[16] - 
     2*x[7]*x[11]^2*x[16] - 2*x[8]*x[11]^2*x[16] + 2*y*x[5]*x[11]*x[12]*
      x[16] - 6*y*x[7]*x[11]*x[12]*x[16] + 2*y*x[8]*x[11]*x[12]*x[16] - 
     2*x[5]*x[12]^2*x[16] + x[11]^2*x[12]^2*x[16] + 
     6*y*x[7]*x[11]*x[13]*x[16] + 2*x[7]*x[12]*x[13]*x[16] - 
     x[11]^2*x[12]*x[13]*x[16] - 4*x[5]*x[14]*x[16] + 
     4*y^2*x[5]*x[14]*x[16] + 12*x[7]*x[14]*x[16] - 12*y^2*x[7]*x[14]*x[16] - 
     4*x[8]*x[14]*x[16] + 4*y^2*x[8]*x[14]*x[16] + 4*y*x[11]*x[12]*x[14]*
      x[16] - 2*y*x[11]*x[13]*x[14]*x[16] - 2*x[12]*x[13]*x[14]*x[16] - 
     4*x[14]^2*x[16] + 4*y^2*x[14]^2*x[16] + 4*x[5]*x[15]*x[16] - 
     4*y^2*x[5]*x[15]*x[16] - 16*x[7]*x[15]*x[16] + 16*y^2*x[7]*x[15]*x[16] + 
     12*x[8]*x[15]*x[16] - 12*y^2*x[8]*x[15]*x[16] - 
     6*y*x[11]*x[12]*x[15]*x[16] - 2*x[12]^2*x[15]*x[16] + 
     2*y*x[11]*x[13]*x[15]*x[16] + 6*x[12]*x[13]*x[15]*x[16] + 
     12*x[14]*x[15]*x[16] - 12*y^2*x[14]*x[15]*x[16] - 8*x[15]^2*x[16] + 
     8*y^2*x[15]^2*x[16] - 8*x[7]*x[16]^2 + 8*y^2*x[7]*x[16]^2 + 
     x[11]^2*x[16]^2 - 2*y*x[11]*x[12]*x[16]^2 + x[12]^2*x[16]^2 + 
     4*x[14]*x[16]^2 - 4*y^2*x[14]*x[16]^2 - 8*x[15]*x[16]^2 + 
     8*y^2*x[15]*x[16]^2 - 2*x[5]*x[7]*x[11]*x[17] + 
     2*x[5]*x[8]*x[11]*x[17] - 2*y*x[5]^2*x[12]*x[17] + 
     2*y*x[5]*x[7]*x[13]*x[17] + x[5]*x[11]*x[12]*x[13]*x[17] - 
     x[7]*x[11]*x[13]^2*x[17] - 2*y*x[5]*x[13]*x[14]*x[17] + 
     x[11]*x[13]^2*x[14]*x[17] + 2*x[7]*x[11]*x[15]*x[17] - 
     2*x[8]*x[11]*x[15]*x[17] + 4*y*x[5]*x[12]*x[15]*x[17] + 
     2*y*x[5]*x[13]*x[15]*x[17] - 6*y*x[7]*x[13]*x[15]*x[17] + 
     4*y*x[8]*x[13]*x[15]*x[17] - x[11]*x[12]*x[13]*x[15]*x[17] - 
     x[11]*x[13]^2*x[15]*x[17] + 2*y*x[13]*x[14]*x[15]*x[17] - 
     2*y*x[12]*x[15]^2*x[17] - 2*y*x[13]*x[15]^2*x[17] - 
     2*x[5]*x[11]*x[16]*x[17] + 6*x[7]*x[11]*x[16]*x[17] - 
     2*x[8]*x[11]*x[16]*x[17] + 4*y*x[5]*x[12]*x[16]*x[17] - 
     2*y*x[7]*x[13]*x[16]*x[17] - x[11]*x[12]*x[13]*x[16]*x[17] - 
     4*x[11]*x[14]*x[16]*x[17] + 2*y*x[13]*x[14]*x[16]*x[17] + 
     6*x[11]*x[15]*x[16]*x[17] + 4*y*x[12]*x[15]*x[16]*x[17] - 
     6*y*x[13]*x[15]*x[16]*x[17] + 2*x[11]*x[16]^2*x[17] - 
     2*y*x[12]*x[16]^2*x[17] + x[5]^2*x[17]^2 - 2*x[5]*x[15]*x[17]^2 + 
     x[13]^2*x[15]*x[17]^2 + x[15]^2*x[17]^2 - 2*x[5]*x[16]*x[17]^2 - 
     2*x[15]*x[16]*x[17]^2 + x[16]^2*x[17]^2 + 2*y*x[7]^2*x[11]*x[18] - 
     4*y*x[7]*x[8]*x[11]*x[18] + 2*y*x[8]^2*x[11]*x[18] + 
     2*x[5]*x[7]*x[12]*x[18] - 2*x[5]*x[8]*x[12]*x[18] - 
     4*x[5]*x[7]*x[13]*x[18] + 2*x[7]^2*x[13]*x[18] - 
     2*x[7]*x[8]*x[13]*x[18] - 2*x[7]*x[13]*x[14]*x[18] + 
     2*x[8]*x[13]*x[14]*x[18] - 2*x[7]*x[12]*x[15]*x[18] + 
     2*x[8]*x[12]*x[15]*x[18] + 6*x[7]*x[13]*x[15]*x[18] - 
     2*x[8]*x[13]*x[15]*x[18] - 4*y*x[7]*x[11]*x[16]*x[18] - 
     4*y*x[8]*x[11]*x[16]*x[18] + 2*x[5]*x[12]*x[16]*x[18] - 
     6*x[7]*x[12]*x[16]*x[18] + 2*x[8]*x[12]*x[16]*x[18] + 
     6*x[7]*x[13]*x[16]*x[18] + 4*x[12]*x[14]*x[16]*x[18] - 
     2*x[13]*x[14]*x[16]*x[18] - 6*x[12]*x[15]*x[16]*x[18] + 
     2*x[13]*x[15]*x[16]*x[18] + 2*y*x[11]*x[16]^2*x[18] - 
     2*x[12]*x[16]^2*x[18] - 2*y*x[5]*x[7]*x[17]*x[18] + 
     2*y*x[5]*x[8]*x[17]*x[18] - x[7]*x[11]*x[13]*x[17]*x[18] + 
     x[8]*x[11]*x[13]*x[17]*x[18] + 2*y*x[7]*x[15]*x[17]*x[18] - 
     2*y*x[8]*x[15]*x[17]*x[18] - 2*y*x[5]*x[16]*x[17]*x[18] + 
     6*y*x[7]*x[16]*x[17]*x[18] - 2*y*x[8]*x[16]*x[17]*x[18] + 
     2*x[11]*x[12]*x[16]*x[17]*x[18] - x[11]*x[13]*x[16]*x[17]*x[18] - 
     4*y*x[14]*x[16]*x[17]*x[18] + 6*y*x[15]*x[16]*x[17]*x[18] + 
     2*y*x[16]^2*x[17]*x[18] + x[5]*x[13]*x[17]^2*x[18] - 
     x[13]*x[15]*x[17]^2*x[18] - x[13]*x[16]*x[17]^2*x[18] + x[7]^2*x[18]^2 - 
     2*x[7]*x[8]*x[18]^2 + x[8]^2*x[18]^2 - 2*x[7]*x[16]*x[18]^2 - 
     2*x[8]*x[16]*x[18]^2 + x[16]^2*x[18]^2 + x[16]*x[17]^2*x[18]^2 - 
     4*x[5]*x[7]*x[11]*x[19] + 2*x[7]^2*x[11]*x[19] - 
     2*x[7]*x[8]*x[11]*x[19] - 2*y*x[5]*x[7]*x[12]*x[19] + 
     x[5]*x[11]*x[12]^2*x[19] + 2*y*x[7]^2*x[13]*x[19] - 
     x[7]*x[11]*x[12]*x[13]*x[19] - 2*x[7]*x[11]*x[14]*x[19] + 
     2*x[8]*x[11]*x[14]*x[19] + 2*y*x[5]*x[12]*x[14]*x[19] - 
     4*y*x[7]*x[13]*x[14]*x[19] + x[11]*x[12]*x[13]*x[14]*x[19] + 
     2*y*x[13]*x[14]^2*x[19] + 6*x[7]*x[11]*x[15]*x[19] - 
     2*x[8]*x[11]*x[15]*x[19] - 2*y*x[5]*x[12]*x[15]*x[19] + 
     6*y*x[7]*x[12]*x[15]*x[19] - 4*y*x[8]*x[12]*x[15]*x[19] - 
     x[11]*x[12]^2*x[15]*x[19] - 4*y*x[7]*x[13]*x[15]*x[19] - 
     x[11]*x[12]*x[13]*x[15]*x[19] - 2*y*x[12]*x[14]*x[15]*x[19] - 
     4*y*x[13]*x[14]*x[15]*x[19] + 2*y*x[12]*x[15]^2*x[19] + 
     2*y*x[13]*x[15]^2*x[19] + 6*x[7]*x[11]*x[16]*x[19] + 
     2*y*x[7]*x[12]*x[16]*x[19] - x[11]*x[12]^2*x[16]*x[19] - 
     2*x[11]*x[14]*x[16]*x[19] - 2*y*x[12]*x[14]*x[16]*x[19] + 
     2*x[11]*x[15]*x[16]*x[19] + 6*y*x[12]*x[15]*x[16]*x[19] + 
     2*x[5]*x[7]*x[17]*x[19] - 2*x[5]*x[14]*x[17]*x[19] + 
     2*x[5]*x[15]*x[17]*x[19] - 6*x[7]*x[15]*x[17]*x[19] + 
     4*x[8]*x[15]*x[17]*x[19] + 2*x[12]*x[13]*x[15]*x[17]*x[19] + 
     2*x[14]*x[15]*x[17]*x[19] - 2*x[15]^2*x[17]*x[19] - 
     2*x[7]*x[16]*x[17]*x[19] + 2*x[14]*x[16]*x[17]*x[19] - 
     6*x[15]*x[16]*x[17]*x[19] - 4*y*x[5]*x[7]*x[18]*x[19] + 
     2*y*x[7]^2*x[18]*x[19] - 2*y*x[7]*x[8]*x[18]*x[19] + 
     x[7]*x[11]*x[12]*x[18]*x[19] - x[8]*x[11]*x[12]*x[18]*x[19] - 
     2*x[7]*x[11]*x[13]*x[18]*x[19] - 2*y*x[7]*x[14]*x[18]*x[19] + 
     2*y*x[8]*x[14]*x[18]*x[19] + 6*y*x[7]*x[15]*x[18]*x[19] - 
     2*y*x[8]*x[15]*x[18]*x[19] + 6*y*x[7]*x[16]*x[18]*x[19] + 
     x[11]*x[12]*x[16]*x[18]*x[19] - 2*y*x[14]*x[16]*x[18]*x[19] + 
     2*y*x[15]*x[16]*x[18]*x[19] + x[5]*x[12]*x[17]*x[18]*x[19] + 
     x[7]*x[13]*x[17]*x[18]*x[19] - x[13]*x[14]*x[17]*x[18]*x[19] - 
     x[12]*x[15]*x[17]*x[18]*x[19] + x[13]*x[15]*x[17]*x[18]*x[19] - 
     x[12]*x[16]*x[17]*x[18]*x[19] + x[7]*x[17]*x[18]^2*x[19] - 
     x[8]*x[17]*x[18]^2*x[19] + x[16]*x[17]*x[18]^2*x[19] + x[7]^2*x[19]^2 - 
     2*x[7]*x[14]*x[19]^2 + x[14]^2*x[19]^2 - 2*x[7]*x[15]*x[19]^2 + 
     x[12]^2*x[15]*x[19]^2 - 2*x[14]*x[15]*x[19]^2 + x[15]^2*x[19]^2 + 
     x[7]*x[12]*x[18]*x[19]^2 - x[12]*x[14]*x[18]*x[19]^2 + 
     x[12]*x[15]*x[18]*x[19]^2 + x[7]*x[18]^2*x[19]^2)^((-6 + d)/2))/
  (Pi^(15/2)*Gamma[(-4 + d)/2]^3*Gamma[(-3 + d)/2]), 
 (2^(11 - 4*d)*(-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*
   (-x[4]^2 + 2*x[4]*x[6] - x[6]^2 - x[6]*x[12]^2 + 2*x[4]*x[15] + 
     2*x[6]*x[15] - x[15]^2 + x[4]*x[12]*x[16] - x[6]*x[12]*x[16] - 
     x[12]*x[15]*x[16] - x[15]*x[16]^2)^((4 - d)/2)*
   (-4*x[4]*x[5]*x[8] + 4*x[4]*x[6]*x[8] + 4*x[5]*x[6]*x[8] - 4*x[6]^2*x[8] - 
     4*x[6]*x[8]^2 - 4*x[4]^2*x[9] + 4*x[4]*x[5]*x[9] + 4*x[4]*x[6]*x[9] - 
     4*x[5]*x[6]*x[9] + 4*x[4]*x[8]*x[9] + 4*x[6]*x[8]*x[9] - 4*x[4]*x[9]^2 + 
     x[5]^2*x[12]^2 - 2*x[5]*x[6]*x[12]^2 + x[6]^2*x[12]^2 - 
     2*x[5]*x[9]*x[12]^2 - 2*x[6]*x[9]*x[12]^2 + x[9]^2*x[12]^2 - 
     2*x[4]*x[5]*x[12]*x[13] + 2*x[4]*x[6]*x[12]*x[13] + 
     2*x[5]*x[6]*x[12]*x[13] - 2*x[6]^2*x[12]*x[13] - 
     4*x[6]*x[8]*x[12]*x[13] + 2*x[4]*x[9]*x[12]*x[13] + 
     2*x[6]*x[9]*x[12]*x[13] + x[4]^2*x[13]^2 - 2*x[4]*x[6]*x[13]^2 + 
     x[6]^2*x[13]^2 + 4*x[4]*x[5]*x[15] - 4*x[5]^2*x[15] - 
     4*x[4]*x[6]*x[15] + 4*x[5]*x[6]*x[15] + 4*x[5]*x[8]*x[15] + 
     4*x[6]*x[8]*x[15] + 4*x[4]*x[9]*x[15] + 4*x[5]*x[9]*x[15] - 
     4*x[8]*x[9]*x[15] + 2*x[5]*x[12]*x[13]*x[15] + 
     2*x[6]*x[12]*x[13]*x[15] - 2*x[9]*x[12]*x[13]*x[15] - 
     2*x[4]*x[13]^2*x[15] - 2*x[6]*x[13]^2*x[15] - 4*x[5]*x[15]^2 + 
     x[13]^2*x[15]^2 + 2*x[5]*x[8]*x[12]*x[16] - 2*x[6]*x[8]*x[12]*x[16] + 
     4*x[4]*x[9]*x[12]*x[16] - 2*x[5]*x[9]*x[12]*x[16] - 
     2*x[6]*x[9]*x[12]*x[16] - 2*x[8]*x[9]*x[12]*x[16] + 
     2*x[9]^2*x[12]*x[16] + 2*x[4]*x[8]*x[13]*x[16] - 
     2*x[6]*x[8]*x[13]*x[16] - 2*x[4]*x[9]*x[13]*x[16] + 
     2*x[6]*x[9]*x[13]*x[16] - 2*x[5]*x[12]*x[15]*x[16] + 
     2*x[6]*x[12]*x[15]*x[16] - 2*x[9]*x[12]*x[15]*x[16] - 
     2*x[4]*x[13]*x[15]*x[16] + 4*x[5]*x[13]*x[15]*x[16] - 
     2*x[6]*x[13]*x[15]*x[16] - 2*x[8]*x[13]*x[15]*x[16] - 
     2*x[9]*x[13]*x[15]*x[16] + 2*x[13]*x[15]^2*x[16] + x[8]^2*x[16]^2 - 
     2*x[8]*x[9]*x[16]^2 + x[9]^2*x[16]^2 - 2*x[8]*x[15]*x[16]^2 - 
     2*x[9]*x[15]*x[16]^2 + x[15]^2*x[16]^2)^((-5 + d)/2)*
   (-x[4]^2 + 2*x[4]*x[7] - x[7]^2 - x[7]*x[11]^2 + 2*x[4]*x[14] + 
     2*x[7]*x[14] - x[14]^2 + x[4]*x[11]*x[17] - x[7]*x[11]*x[17] - 
     x[11]*x[14]*x[17] - x[14]*x[17]^2)^((4 - d)/2)*
   (-4*x[1]^2*x[4] + 4*x[1]*x[2]*x[4] + 4*x[1]*x[3]*x[4] - 4*x[2]*x[3]*x[4] - 
     4*x[1]*x[4]^2 + 4*x[1]*x[2]*x[7] - 4*x[2]^2*x[7] - 4*x[1]*x[3]*x[7] + 
     4*x[2]*x[3]*x[7] + 4*x[1]*x[4]*x[7] + 4*x[2]*x[4]*x[7] - 4*x[2]*x[7]^2 + 
     x[4]^2*x[10]^2 - 2*x[4]*x[7]*x[10]^2 + x[7]^2*x[10]^2 + 
     2*x[1]*x[4]*x[10]*x[11] - 2*x[3]*x[4]*x[10]*x[11] + 
     2*x[1]*x[7]*x[10]*x[11] - 4*x[2]*x[7]*x[10]*x[11] + 
     2*x[3]*x[7]*x[10]*x[11] + 2*x[4]*x[7]*x[10]*x[11] - 
     2*x[7]^2*x[10]*x[11] + x[1]^2*x[11]^2 - 2*x[1]*x[3]*x[11]^2 + 
     x[3]^2*x[11]^2 - 2*x[1]*x[7]*x[11]^2 - 2*x[3]*x[7]*x[11]^2 + 
     x[7]^2*x[11]^2 - 4*x[1]*x[2]*x[14] + 4*x[1]*x[3]*x[14] + 
     4*x[2]*x[3]*x[14] - 4*x[3]^2*x[14] + 4*x[1]*x[4]*x[14] + 
     4*x[3]*x[4]*x[14] + 4*x[2]*x[7]*x[14] + 4*x[3]*x[7]*x[14] - 
     4*x[4]*x[7]*x[14] - 2*x[4]*x[10]^2*x[14] - 2*x[7]*x[10]^2*x[14] - 
     2*x[1]*x[10]*x[11]*x[14] + 2*x[3]*x[10]*x[11]*x[14] + 
     2*x[7]*x[10]*x[11]*x[14] - 4*x[3]*x[14]^2 + x[10]^2*x[14]^2 - 
     2*x[1]*x[4]*x[10]*x[17] + 2*x[2]*x[4]*x[10]*x[17] + 
     2*x[1]*x[7]*x[10]*x[17] - 2*x[2]*x[7]*x[10]*x[17] + 
     2*x[1]^2*x[11]*x[17] - 2*x[1]*x[2]*x[11]*x[17] - 
     2*x[1]*x[3]*x[11]*x[17] + 2*x[2]*x[3]*x[11]*x[17] + 
     4*x[1]*x[4]*x[11]*x[17] - 2*x[1]*x[7]*x[11]*x[17] - 
     2*x[2]*x[7]*x[11]*x[17] - 2*x[1]*x[10]*x[14]*x[17] - 
     2*x[2]*x[10]*x[14]*x[17] + 4*x[3]*x[10]*x[14]*x[17] - 
     2*x[4]*x[10]*x[14]*x[17] - 2*x[7]*x[10]*x[14]*x[17] - 
     2*x[1]*x[11]*x[14]*x[17] - 2*x[3]*x[11]*x[14]*x[17] + 
     2*x[7]*x[11]*x[14]*x[17] + 2*x[10]*x[14]^2*x[17] + x[1]^2*x[17]^2 - 
     2*x[1]*x[2]*x[17]^2 + x[2]^2*x[17]^2 - 2*x[1]*x[14]*x[17]^2 - 
     2*x[2]*x[14]*x[17]^2 + x[14]^2*x[17]^2)^((-5 + d)/2)*
   (-4*q^4*x[4] + 4*q^4*y^2*x[4] - 4*q^2*x[4]^2 + 4*q^2*y^2*x[4]^2 + 
     4*q^2*x[4]*x[6] - 4*q^2*y^2*x[4]*x[6] + 4*q^2*x[4]*x[7] - 
     4*q^2*y^2*x[4]*x[7] + 4*q^2*x[6]*x[7] - 4*q^2*y^2*x[6]*x[7] + 
     4*x[4]*x[6]*x[7] - 4*y^2*x[4]*x[6]*x[7] - 4*x[6]^2*x[7] + 
     4*y^2*x[6]^2*x[7] - 4*x[6]*x[7]^2 + 4*y^2*x[6]*x[7]^2 + q^4*x[11]^2 - 
     2*q^2*x[7]*x[11]^2 + x[7]^2*x[11]^2 - 2*q^4*y*x[11]*x[12] - 
     4*q^2*y*x[4]*x[11]*x[12] + 2*q^2*y*x[6]*x[11]*x[12] + 
     2*q^2*y*x[7]*x[11]*x[12] + 2*y*x[6]*x[7]*x[11]*x[12] + q^4*x[12]^2 - 
     2*q^2*x[6]*x[12]^2 + x[6]^2*x[12]^2 + q^2*x[11]^2*x[12]^2 + 
     4*q^2*x[4]*x[14] - 4*q^2*y^2*x[4]*x[14] - 4*q^2*x[6]*x[14] + 
     4*q^2*y^2*x[6]*x[14] - 4*x[4]*x[7]*x[14] + 4*y^2*x[4]*x[7]*x[14] + 
     4*x[6]*x[7]*x[14] - 4*y^2*x[6]*x[7]*x[14] + 2*q^2*y*x[11]*x[12]*x[14] - 
     2*y*x[7]*x[11]*x[12]*x[14] - 2*q^2*x[12]^2*x[14] - 
     2*x[6]*x[12]^2*x[14] + x[12]^2*x[14]^2 + 4*q^2*x[4]*x[15] - 
     4*q^2*y^2*x[4]*x[15] - 4*x[4]*x[6]*x[15] + 4*y^2*x[4]*x[6]*x[15] - 
     4*q^2*x[7]*x[15] + 4*q^2*y^2*x[7]*x[15] + 4*x[6]*x[7]*x[15] - 
     4*y^2*x[6]*x[7]*x[15] - 2*q^2*x[11]^2*x[15] - 2*x[7]*x[11]^2*x[15] + 
     2*q^2*y*x[11]*x[12]*x[15] - 2*y*x[6]*x[11]*x[12]*x[15] + 
     4*q^2*x[14]*x[15] - 4*q^2*y^2*x[14]*x[15] + 4*x[4]*x[14]*x[15] - 
     4*y^2*x[4]*x[14]*x[15] + 4*x[6]*x[14]*x[15] - 4*y^2*x[6]*x[14]*x[15] + 
     4*x[7]*x[14]*x[15] - 4*y^2*x[7]*x[14]*x[15] + 2*y*x[11]*x[12]*x[14]*
      x[15] - 4*x[14]^2*x[15] + 4*y^2*x[14]^2*x[15] + x[11]^2*x[15]^2 - 
     4*x[14]*x[15]^2 + 4*y^2*x[14]*x[15]^2 - 2*q^4*y*x[11]*x[16] + 
     4*q^2*y*x[7]*x[11]*x[16] - 2*y*x[7]^2*x[11]*x[16] + 2*q^4*x[12]*x[16] + 
     4*q^2*x[4]*x[12]*x[16] - 2*q^2*x[6]*x[12]*x[16] - 
     2*q^2*x[7]*x[12]*x[16] - 2*x[6]*x[7]*x[12]*x[16] - 
     2*q^2*x[12]*x[14]*x[16] + 2*x[7]*x[12]*x[14]*x[16] + 
     4*q^2*y*x[11]*x[15]*x[16] + 4*y*x[7]*x[11]*x[15]*x[16] - 
     2*q^2*x[12]*x[15]*x[16] + 2*x[6]*x[12]*x[15]*x[16] - 
     2*x[12]*x[14]*x[15]*x[16] - 2*y*x[11]*x[15]^2*x[16] + q^4*x[16]^2 - 
     2*q^2*x[7]*x[16]^2 + x[7]^2*x[16]^2 - 2*q^2*x[15]*x[16]^2 - 
     2*x[7]*x[15]*x[16]^2 + x[15]^2*x[16]^2 + 2*q^4*x[11]*x[17] + 
     4*q^2*x[4]*x[11]*x[17] - 2*q^2*x[6]*x[11]*x[17] - 
     2*q^2*x[7]*x[11]*x[17] - 2*x[6]*x[7]*x[11]*x[17] - 2*q^4*y*x[12]*x[17] + 
     4*q^2*y*x[6]*x[12]*x[17] - 2*y*x[6]^2*x[12]*x[17] - 
     2*q^2*x[11]*x[14]*x[17] + 2*x[7]*x[11]*x[14]*x[17] + 
     4*q^2*y*x[12]*x[14]*x[17] + 4*y*x[6]*x[12]*x[14]*x[17] - 
     2*y*x[12]*x[14]^2*x[17] - 2*q^2*x[11]*x[15]*x[17] + 
     2*x[6]*x[11]*x[15]*x[17] - 2*x[11]*x[14]*x[15]*x[17] - 
     2*q^4*y*x[16]*x[17] - 4*q^2*y*x[4]*x[16]*x[17] + 
     2*q^2*y*x[6]*x[16]*x[17] + 2*q^2*y*x[7]*x[16]*x[17] + 
     2*y*x[6]*x[7]*x[16]*x[17] - 2*q^2*x[11]*x[12]*x[16]*x[17] + 
     2*q^2*y*x[14]*x[16]*x[17] - 2*y*x[7]*x[14]*x[16]*x[17] + 
     2*q^2*y*x[15]*x[16]*x[17] - 2*y*x[6]*x[15]*x[16]*x[17] + 
     2*y*x[14]*x[15]*x[16]*x[17] + q^4*x[17]^2 - 2*q^2*x[6]*x[17]^2 + 
     x[6]^2*x[17]^2 - 2*q^2*x[14]*x[17]^2 - 2*x[6]*x[14]*x[17]^2 + 
     x[14]^2*x[17]^2 + q^2*x[16]^2*x[17]^2)^((-6 + d)/2))/
  (Pi^(13/2)*Gamma[(-4 + d)/2]*Gamma[(-3 + d)/2]^3), 
 -(((-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*
    (-x[12]^2 + 4*x[14] - 4*y^2*x[14] - 2*y*x[12]*x[17] - x[17]^2)^
     ((4 - d)/2)*(-q^4 + q^4*y^2 + 2*q^2*x[8] - 2*q^2*y^2*x[8] - x[8]^2 + 
      y^2*x[8]^2 - q^2*x[12]^2 + 2*q^2*x[14] - 2*q^2*y^2*x[14] + 
      2*x[8]*x[14] - 2*y^2*x[8]*x[14] - x[14]^2 + y^2*x[14]^2 - 
      2*q^2*y*x[12]*x[17] - q^2*x[17]^2)^((-5 + d)/2)*
    (-x[4]^2 + 2*x[4]*x[5] - x[5]^2 - x[4]*x[11]^2 + 2*x[4]*x[13] + 
      2*x[5]*x[13] - x[13]^2 - x[4]*x[11]*x[15] + x[5]*x[11]*x[15] - 
      x[11]*x[13]*x[15] - x[13]*x[15]^2 - 2*x[4]*x[11]*x[17] - 
      x[4]*x[15]*x[17] + x[5]*x[15]*x[17] - x[13]*x[15]*x[17] - x[4]*x[17]^2)^
     ((4 - d)/2)*(-4*x[1]*x[2]*x[4] + 4*x[1]*x[3]*x[4] + 4*x[2]*x[3]*x[4] - 
      4*x[3]^2*x[4] - 4*x[3]*x[4]^2 - 4*x[1]^2*x[5] + 4*x[1]*x[2]*x[5] + 
      4*x[1]*x[3]*x[5] - 4*x[2]*x[3]*x[5] + 4*x[1]*x[4]*x[5] + 
      4*x[3]*x[4]*x[5] - 4*x[1]*x[5]^2 + x[4]^2*x[9]^2 - 2*x[4]*x[5]*x[9]^2 + 
      x[5]^2*x[9]^2 + 2*x[1]*x[4]*x[9]*x[11] + 2*x[2]*x[4]*x[9]*x[11] - 
      4*x[3]*x[4]*x[9]*x[11] - 2*x[4]^2*x[9]*x[11] + 2*x[1]*x[5]*x[9]*x[11] - 
      2*x[2]*x[5]*x[9]*x[11] + 2*x[4]*x[5]*x[9]*x[11] + x[1]^2*x[11]^2 - 
      2*x[1]*x[2]*x[11]^2 + x[2]^2*x[11]^2 - 2*x[1]*x[4]*x[11]^2 - 
      2*x[2]*x[4]*x[11]^2 + x[4]^2*x[11]^2 + 4*x[1]*x[2]*x[13] - 
      4*x[2]^2*x[13] - 4*x[1]*x[3]*x[13] + 4*x[2]*x[3]*x[13] + 
      4*x[2]*x[4]*x[13] + 4*x[3]*x[4]*x[13] + 4*x[1]*x[5]*x[13] + 
      4*x[2]*x[5]*x[13] - 4*x[4]*x[5]*x[13] - 2*x[4]*x[9]^2*x[13] - 
      2*x[5]*x[9]^2*x[13] - 2*x[1]*x[9]*x[11]*x[13] + 
      2*x[2]*x[9]*x[11]*x[13] + 2*x[4]*x[9]*x[11]*x[13] - 4*x[2]*x[13]^2 + 
      x[9]^2*x[13]^2 + 2*x[1]*x[4]*x[9]*x[15] - 2*x[3]*x[4]*x[9]*x[15] - 
      2*x[1]*x[5]*x[9]*x[15] + 2*x[3]*x[5]*x[9]*x[15] + 
      2*x[1]^2*x[11]*x[15] - 2*x[1]*x[2]*x[11]*x[15] - 
      2*x[1]*x[3]*x[11]*x[15] + 2*x[2]*x[3]*x[11]*x[15] - 
      2*x[1]*x[4]*x[11]*x[15] - 2*x[3]*x[4]*x[11]*x[15] + 
      4*x[1]*x[5]*x[11]*x[15] - 2*x[1]*x[9]*x[13]*x[15] + 
      4*x[2]*x[9]*x[13]*x[15] - 2*x[3]*x[9]*x[13]*x[15] - 
      2*x[4]*x[9]*x[13]*x[15] - 2*x[5]*x[9]*x[13]*x[15] - 
      2*x[1]*x[11]*x[13]*x[15] - 2*x[2]*x[11]*x[13]*x[15] + 
      2*x[4]*x[11]*x[13]*x[15] + 2*x[9]*x[13]^2*x[15] + x[1]^2*x[15]^2 - 
      2*x[1]*x[3]*x[15]^2 + x[3]^2*x[15]^2 - 2*x[1]*x[13]*x[15]^2 - 
      2*x[3]*x[13]*x[15]^2 + x[13]^2*x[15]^2 + 2*x[1]*x[4]*x[9]*x[17] + 
      2*x[2]*x[4]*x[9]*x[17] - 4*x[3]*x[4]*x[9]*x[17] - 2*x[4]^2*x[9]*x[17] + 
      2*x[1]*x[5]*x[9]*x[17] - 2*x[2]*x[5]*x[9]*x[17] + 
      2*x[4]*x[5]*x[9]*x[17] + 2*x[1]^2*x[11]*x[17] - 
      4*x[1]*x[2]*x[11]*x[17] + 2*x[2]^2*x[11]*x[17] - 
      4*x[1]*x[4]*x[11]*x[17] - 4*x[2]*x[4]*x[11]*x[17] + 
      2*x[4]^2*x[11]*x[17] - 2*x[1]*x[9]*x[13]*x[17] + 
      2*x[2]*x[9]*x[13]*x[17] + 2*x[4]*x[9]*x[13]*x[17] + 
      2*x[1]^2*x[15]*x[17] - 2*x[1]*x[2]*x[15]*x[17] - 
      2*x[1]*x[3]*x[15]*x[17] + 2*x[2]*x[3]*x[15]*x[17] - 
      2*x[1]*x[4]*x[15]*x[17] - 2*x[3]*x[4]*x[15]*x[17] + 
      4*x[1]*x[5]*x[15]*x[17] - 2*x[1]*x[13]*x[15]*x[17] - 
      2*x[2]*x[13]*x[15]*x[17] + 2*x[4]*x[13]*x[15]*x[17] + x[1]^2*x[17]^2 - 
      2*x[1]*x[2]*x[17]^2 + x[2]^2*x[17]^2 - 2*x[1]*x[4]*x[17]^2 - 
      2*x[2]*x[4]*x[17]^2 + x[4]^2*x[17]^2)^((-5 + d)/2)*
    (-4*x[4]^2*x[7] + 4*y^2*x[4]^2*x[7] + 4*x[4]*x[5]*x[7] - 
      4*y^2*x[4]*x[5]*x[7] + 4*x[4]*x[6]*x[7] - 4*y^2*x[4]*x[6]*x[7] - 
      4*x[5]*x[6]*x[7] + 4*y^2*x[5]*x[6]*x[7] - 4*x[4]*x[7]^2 + 
      4*y^2*x[4]*x[7]^2 + x[7]^2*x[10]^2 + 2*y*x[4]*x[7]*x[10]*x[11] - 
      2*y*x[6]*x[7]*x[10]*x[11] + x[4]^2*x[11]^2 - 2*x[4]*x[6]*x[11]^2 + 
      x[6]^2*x[11]^2 + 2*x[4]*x[7]*x[10]*x[12] - 2*x[5]*x[7]*x[10]*x[12] - 
      2*y*x[4]^2*x[11]*x[12] + 2*y*x[4]*x[5]*x[11]*x[12] + 
      2*y*x[4]*x[6]*x[11]*x[12] - 2*y*x[5]*x[6]*x[11]*x[12] - 
      4*y*x[4]*x[7]*x[11]*x[12] - x[4]*x[10]*x[11]^2*x[12] + 
      x[6]*x[10]*x[11]^2*x[12] + x[4]^2*x[12]^2 - 2*x[4]*x[5]*x[12]^2 + 
      x[5]^2*x[12]^2 + x[4]*x[11]^2*x[12]^2 - 4*x[4]*x[5]*x[13] + 
      4*y^2*x[4]*x[5]*x[13] + 4*x[4]*x[6]*x[13] - 4*y^2*x[4]*x[6]*x[13] + 
      4*x[5]*x[6]*x[13] - 4*y^2*x[5]*x[6]*x[13] - 4*x[6]^2*x[13] + 
      4*y^2*x[6]^2*x[13] + 4*x[4]*x[7]*x[13] - 4*y^2*x[4]*x[7]*x[13] + 
      4*x[6]*x[7]*x[13] - 4*y^2*x[6]*x[7]*x[13] - 2*x[7]*x[10]^2*x[13] - 
      2*y*x[4]*x[10]*x[11]*x[13] + 2*y*x[6]*x[10]*x[11]*x[13] + 
      2*x[4]*x[10]*x[12]*x[13] + 2*x[5]*x[10]*x[12]*x[13] - 
      4*x[6]*x[10]*x[12]*x[13] + 2*x[7]*x[10]*x[12]*x[13] + 
      2*y*x[4]*x[11]*x[12]*x[13] + 2*y*x[6]*x[11]*x[12]*x[13] - 
      2*x[4]*x[12]^2*x[13] - 2*x[5]*x[12]^2*x[13] - 4*x[6]*x[13]^2 + 
      4*y^2*x[6]*x[13]^2 + x[10]^2*x[13]^2 - 2*x[10]*x[12]*x[13]^2 + 
      x[12]^2*x[13]^2 + 4*x[4]*x[5]*x[14] - 4*y^2*x[4]*x[5]*x[14] - 
      4*x[5]^2*x[14] + 4*y^2*x[5]^2*x[14] - 4*x[4]*x[6]*x[14] + 
      4*y^2*x[4]*x[6]*x[14] + 4*x[5]*x[6]*x[14] - 4*y^2*x[5]*x[6]*x[14] + 
      4*x[4]*x[7]*x[14] - 4*y^2*x[4]*x[7]*x[14] + 4*x[5]*x[7]*x[14] - 
      4*y^2*x[5]*x[7]*x[14] - 2*x[7]*x[10]^2*x[14] + 
      2*y*x[4]*x[10]*x[11]*x[14] - 4*y*x[5]*x[10]*x[11]*x[14] + 
      2*y*x[6]*x[10]*x[11]*x[14] + 2*y*x[7]*x[10]*x[11]*x[14] - 
      2*x[4]*x[11]^2*x[14] - 2*x[6]*x[11]^2*x[14] + x[10]^2*x[11]^2*x[14] - 
      2*x[4]*x[10]*x[12]*x[14] + 2*x[5]*x[10]*x[12]*x[14] + 
      2*y*x[4]*x[11]*x[12]*x[14] + 2*y*x[5]*x[11]*x[12]*x[14] - 
      x[10]*x[11]^2*x[12]*x[14] + 4*x[5]*x[13]*x[14] - 
      4*y^2*x[5]*x[13]*x[14] + 4*x[6]*x[13]*x[14] - 4*y^2*x[6]*x[13]*x[14] - 
      4*x[7]*x[13]*x[14] + 4*y^2*x[7]*x[13]*x[14] - 2*x[10]^2*x[13]*x[14] + 
      2*y*x[10]*x[11]*x[13]*x[14] + 2*x[10]*x[12]*x[13]*x[14] - 
      2*y*x[11]*x[12]*x[13]*x[14] - 4*x[5]*x[14]^2 + 4*y^2*x[5]*x[14]^2 + 
      x[10]^2*x[14]^2 - 2*y*x[10]*x[11]*x[14]^2 + x[11]^2*x[14]^2 - 
      2*y*x[7]^2*x[10]*x[15] - 2*x[4]*x[7]*x[11]*x[15] + 
      2*x[6]*x[7]*x[11]*x[15] - 2*y*x[4]*x[7]*x[12]*x[15] + 
      2*y*x[5]*x[7]*x[12]*x[15] + x[7]*x[10]*x[11]*x[12]*x[15] + 
      x[4]*x[11]*x[12]^2*x[15] - x[5]*x[11]*x[12]^2*x[15] + 
      4*y*x[7]*x[10]*x[13]*x[15] + 2*x[4]*x[11]*x[13]*x[15] - 
      2*x[6]*x[11]*x[13]*x[15] - 2*y*x[4]*x[12]*x[13]*x[15] - 
      2*y*x[5]*x[12]*x[13]*x[15] + 4*y*x[6]*x[12]*x[13]*x[15] - 
      2*y*x[7]*x[12]*x[13]*x[15] - x[10]*x[11]*x[12]*x[13]*x[15] + 
      x[11]*x[12]^2*x[13]*x[15] - 2*y*x[10]*x[13]^2*x[15] + 
      2*y*x[12]*x[13]^2*x[15] + 4*y*x[7]*x[10]*x[14]*x[15] - 
      2*x[4]*x[11]*x[14]*x[15] + 4*x[5]*x[11]*x[14]*x[15] - 
      2*x[6]*x[11]*x[14]*x[15] - 2*x[7]*x[11]*x[14]*x[15] + 
      2*y*x[4]*x[12]*x[14]*x[15] - 2*y*x[5]*x[12]*x[14]*x[15] - 
      x[10]*x[11]*x[12]*x[14]*x[15] + 4*y*x[10]*x[13]*x[14]*x[15] - 
      2*x[11]*x[13]*x[14]*x[15] - 2*y*x[12]*x[13]*x[14]*x[15] - 
      2*y*x[10]*x[14]^2*x[15] + 2*x[11]*x[14]^2*x[15] + x[7]^2*x[15]^2 - 
      2*x[7]*x[13]*x[15]^2 + x[12]^2*x[13]*x[15]^2 + x[13]^2*x[15]^2 - 
      2*x[7]*x[14]*x[15]^2 - 2*x[13]*x[14]*x[15]^2 + x[14]^2*x[15]^2 + 
      2*x[4]*x[7]*x[10]*x[16] - 2*x[6]*x[7]*x[10]*x[16] + 
      2*y*x[4]^2*x[11]*x[16] - 4*y*x[4]*x[6]*x[11]*x[16] + 
      2*y*x[6]^2*x[11]*x[16] - 2*x[4]^2*x[12]*x[16] + 
      2*x[4]*x[5]*x[12]*x[16] + 2*x[4]*x[6]*x[12]*x[16] - 
      2*x[5]*x[6]*x[12]*x[16] - 4*x[4]*x[7]*x[12]*x[16] - 
      2*x[4]*x[10]*x[13]*x[16] + 2*x[6]*x[10]*x[13]*x[16] + 
      2*x[4]*x[12]*x[13]*x[16] + 2*x[6]*x[12]*x[13]*x[16] + 
      2*x[4]*x[10]*x[14]*x[16] - 4*x[5]*x[10]*x[14]*x[16] + 
      2*x[6]*x[10]*x[14]*x[16] + 2*x[7]*x[10]*x[14]*x[16] - 
      4*y*x[4]*x[11]*x[14]*x[16] - 4*y*x[6]*x[11]*x[14]*x[16] + 
      2*x[4]*x[12]*x[14]*x[16] + 2*x[5]*x[12]*x[14]*x[16] + 
      2*x[10]*x[13]*x[14]*x[16] - 2*x[12]*x[13]*x[14]*x[16] - 
      2*x[10]*x[14]^2*x[16] + 2*y*x[11]*x[14]^2*x[16] - 
      2*y*x[4]*x[7]*x[15]*x[16] + 2*y*x[6]*x[7]*x[15]*x[16] - 
      x[4]*x[11]*x[12]*x[15]*x[16] + x[6]*x[11]*x[12]*x[15]*x[16] + 
      2*y*x[4]*x[13]*x[15]*x[16] - 2*y*x[6]*x[13]*x[15]*x[16] - 
      2*y*x[4]*x[14]*x[15]*x[16] + 4*y*x[5]*x[14]*x[15]*x[16] - 
      2*y*x[6]*x[14]*x[15]*x[16] - 2*y*x[7]*x[14]*x[15]*x[16] + 
      2*x[10]*x[11]*x[14]*x[15]*x[16] - x[11]*x[12]*x[14]*x[15]*x[16] - 
      2*y*x[13]*x[14]*x[15]*x[16] + 2*y*x[14]^2*x[15]*x[16] + 
      x[7]*x[12]*x[15]^2*x[16] - x[12]*x[13]*x[15]^2*x[16] - 
      x[12]*x[14]*x[15]^2*x[16] + x[4]^2*x[16]^2 - 2*x[4]*x[6]*x[16]^2 + 
      x[6]^2*x[16]^2 - 2*x[4]*x[14]*x[16]^2 - 2*x[6]*x[14]*x[16]^2 + 
      x[14]^2*x[16]^2 + x[14]*x[15]^2*x[16]^2 + 4*y*x[4]*x[7]*x[10]*x[17] - 
      2*y*x[5]*x[7]*x[10]*x[17] - 2*y*x[6]*x[7]*x[10]*x[17] + 
      2*x[4]*x[5]*x[11]*x[17] - 2*x[4]*x[6]*x[11]*x[17] - 
      2*x[5]*x[6]*x[11]*x[17] + 2*x[6]^2*x[11]*x[17] - 
      4*x[4]*x[7]*x[11]*x[17] + x[7]*x[10]^2*x[11]*x[17] - 
      2*y*x[4]*x[5]*x[12]*x[17] + 2*y*x[5]^2*x[12]*x[17] + 
      2*y*x[4]*x[6]*x[12]*x[17] - 2*y*x[5]*x[6]*x[12]*x[17] - 
      4*y*x[4]*x[7]*x[12]*x[17] - x[4]*x[10]*x[11]*x[12]*x[17] - 
      x[5]*x[10]*x[11]*x[12]*x[17] + 2*x[6]*x[10]*x[11]*x[12]*x[17] + 
      2*x[4]*x[11]*x[12]^2*x[17] + 2*y*x[5]*x[10]*x[13]*x[17] - 
      2*y*x[6]*x[10]*x[13]*x[17] + 2*y*x[7]*x[10]*x[13]*x[17] + 
      2*x[4]*x[11]*x[13]*x[17] + 2*x[6]*x[11]*x[13]*x[17] - 
      x[10]^2*x[11]*x[13]*x[17] - 2*y*x[4]*x[12]*x[13]*x[17] - 
      4*y*x[5]*x[12]*x[13]*x[17] + 2*y*x[6]*x[12]*x[13]*x[17] + 
      x[10]*x[11]*x[12]*x[13]*x[17] - 2*y*x[10]*x[13]^2*x[17] + 
      2*y*x[12]*x[13]^2*x[17] - 2*y*x[5]*x[10]*x[14]*x[17] + 
      2*y*x[6]*x[10]*x[14]*x[17] + 2*y*x[7]*x[10]*x[14]*x[17] - 
      2*x[4]*x[11]*x[14]*x[17] + 2*x[5]*x[11]*x[14]*x[17] - 
      4*x[6]*x[11]*x[14]*x[17] + x[10]^2*x[11]*x[14]*x[17] + 
      2*y*x[4]*x[12]*x[14]*x[17] + 2*y*x[5]*x[12]*x[14]*x[17] - 
      2*x[10]*x[11]*x[12]*x[14]*x[17] + 4*y*x[10]*x[13]*x[14]*x[17] - 
      2*x[11]*x[13]*x[14]*x[17] - 2*y*x[12]*x[13]*x[14]*x[17] - 
      2*y*x[10]*x[14]^2*x[17] + 2*x[11]*x[14]^2*x[17] - 
      4*x[4]*x[7]*x[15]*x[17] + 2*x[5]*x[7]*x[15]*x[17] + 
      2*x[6]*x[7]*x[15]*x[17] + x[7]*x[10]*x[12]*x[15]*x[17] + 
      x[4]*x[12]^2*x[15]*x[17] - x[5]*x[12]^2*x[15]*x[17] - 
      2*x[5]*x[13]*x[15]*x[17] + 2*x[6]*x[13]*x[15]*x[17] - 
      2*x[7]*x[13]*x[15]*x[17] + x[10]*x[12]*x[13]*x[15]*x[17] + 
      x[12]^2*x[13]*x[15]*x[17] + 2*x[13]^2*x[15]*x[17] + 
      2*x[5]*x[14]*x[15]*x[17] - 2*x[6]*x[14]*x[15]*x[17] - 
      2*x[7]*x[14]*x[15]*x[17] - x[10]*x[12]*x[14]*x[15]*x[17] - 
      4*x[13]*x[14]*x[15]*x[17] + 2*x[14]^2*x[15]*x[17] + 
      2*y*x[4]*x[5]*x[16]*x[17] - 2*y*x[4]*x[6]*x[16]*x[17] - 
      2*y*x[5]*x[6]*x[16]*x[17] + 2*y*x[6]^2*x[16]*x[17] - 
      4*y*x[4]*x[7]*x[16]*x[17] + x[4]*x[10]*x[11]*x[16]*x[17] - 
      x[6]*x[10]*x[11]*x[16]*x[17] - 2*x[4]*x[11]*x[12]*x[16]*x[17] + 
      2*y*x[4]*x[13]*x[16]*x[17] + 2*y*x[6]*x[13]*x[16]*x[17] - 
      2*y*x[4]*x[14]*x[16]*x[17] + 2*y*x[5]*x[14]*x[16]*x[17] - 
      4*y*x[6]*x[14]*x[16]*x[17] + x[10]*x[11]*x[14]*x[16]*x[17] - 
      2*y*x[13]*x[14]*x[16]*x[17] + 2*y*x[14]^2*x[16]*x[17] + 
      x[7]*x[10]*x[15]*x[16]*x[17] - 2*x[4]*x[12]*x[15]*x[16]*x[17] + 
      x[5]*x[12]*x[15]*x[16]*x[17] + x[6]*x[12]*x[15]*x[16]*x[17] - 
      x[10]*x[13]*x[15]*x[16]*x[17] - x[12]*x[13]*x[15]*x[16]*x[17] + 
      x[10]*x[14]*x[15]*x[16]*x[17] - x[12]*x[14]*x[15]*x[16]*x[17] + 
      x[4]*x[15]*x[16]^2*x[17] - x[6]*x[15]*x[16]^2*x[17] + 
      x[14]*x[15]*x[16]^2*x[17] + x[5]^2*x[17]^2 - 2*x[5]*x[6]*x[17]^2 + 
      x[6]^2*x[17]^2 - 4*x[4]*x[7]*x[17]^2 + x[7]*x[10]^2*x[17]^2 - 
      x[5]*x[10]*x[12]*x[17]^2 + x[6]*x[10]*x[12]*x[17]^2 + 
      x[4]*x[12]^2*x[17]^2 - 2*x[5]*x[13]*x[17]^2 + 2*x[6]*x[13]*x[17]^2 + 
      x[10]*x[12]*x[13]*x[17]^2 + x[13]^2*x[17]^2 + 2*x[5]*x[14]*x[17]^2 - 
      2*x[6]*x[14]*x[17]^2 - x[10]*x[12]*x[14]*x[17]^2 - 
      2*x[13]*x[14]*x[17]^2 + x[14]^2*x[17]^2 + x[5]*x[10]*x[16]*x[17]^2 - 
      x[6]*x[10]*x[16]*x[17]^2 - 2*x[4]*x[12]*x[16]*x[17]^2 - 
      x[10]*x[13]*x[16]*x[17]^2 + x[10]*x[14]*x[16]*x[17]^2 + 
      x[4]*x[16]^2*x[17]^2)^((-6 + d)/2))/(2^(3*(-2 + d))*Pi^(13/2)*
    Gamma[(-4 + d)/2]*Gamma[(-3 + d)/2]^3)), 
 -((2^(11 - 4*d)*(-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*
    (-x[4]^2 + 2*x[4]*x[6] - x[6]^2 - x[6]*x[10]^2 + 2*x[4]*x[13] + 
      2*x[6]*x[13] - x[13]^2 + x[4]*x[10]*x[15] - x[6]*x[10]*x[15] - 
      x[10]*x[13]*x[15] - x[13]*x[15]^2)^((4 - d)/2)*
    (-4*x[1]^2*x[4] + 4*x[1]*x[2]*x[4] + 4*x[1]*x[3]*x[4] - 
      4*x[2]*x[3]*x[4] - 4*x[1]*x[4]^2 + 4*x[1]*x[2]*x[6] - 4*x[2]^2*x[6] - 
      4*x[1]*x[3]*x[6] + 4*x[2]*x[3]*x[6] + 4*x[1]*x[4]*x[6] + 
      4*x[2]*x[4]*x[6] - 4*x[2]*x[6]^2 + x[4]^2*x[9]^2 - 2*x[4]*x[6]*x[9]^2 + 
      x[6]^2*x[9]^2 + 2*x[1]*x[4]*x[9]*x[10] - 2*x[3]*x[4]*x[9]*x[10] + 
      2*x[1]*x[6]*x[9]*x[10] - 4*x[2]*x[6]*x[9]*x[10] + 
      2*x[3]*x[6]*x[9]*x[10] + 2*x[4]*x[6]*x[9]*x[10] - 2*x[6]^2*x[9]*x[10] + 
      x[1]^2*x[10]^2 - 2*x[1]*x[3]*x[10]^2 + x[3]^2*x[10]^2 - 
      2*x[1]*x[6]*x[10]^2 - 2*x[3]*x[6]*x[10]^2 + x[6]^2*x[10]^2 - 
      4*x[1]*x[2]*x[13] + 4*x[1]*x[3]*x[13] + 4*x[2]*x[3]*x[13] - 
      4*x[3]^2*x[13] + 4*x[1]*x[4]*x[13] + 4*x[3]*x[4]*x[13] + 
      4*x[2]*x[6]*x[13] + 4*x[3]*x[6]*x[13] - 4*x[4]*x[6]*x[13] - 
      2*x[4]*x[9]^2*x[13] - 2*x[6]*x[9]^2*x[13] - 2*x[1]*x[9]*x[10]*x[13] + 
      2*x[3]*x[9]*x[10]*x[13] + 2*x[6]*x[9]*x[10]*x[13] - 4*x[3]*x[13]^2 + 
      x[9]^2*x[13]^2 - 2*x[1]*x[4]*x[9]*x[15] + 2*x[2]*x[4]*x[9]*x[15] + 
      2*x[1]*x[6]*x[9]*x[15] - 2*x[2]*x[6]*x[9]*x[15] + 
      2*x[1]^2*x[10]*x[15] - 2*x[1]*x[2]*x[10]*x[15] - 
      2*x[1]*x[3]*x[10]*x[15] + 2*x[2]*x[3]*x[10]*x[15] + 
      4*x[1]*x[4]*x[10]*x[15] - 2*x[1]*x[6]*x[10]*x[15] - 
      2*x[2]*x[6]*x[10]*x[15] - 2*x[1]*x[9]*x[13]*x[15] - 
      2*x[2]*x[9]*x[13]*x[15] + 4*x[3]*x[9]*x[13]*x[15] - 
      2*x[4]*x[9]*x[13]*x[15] - 2*x[6]*x[9]*x[13]*x[15] - 
      2*x[1]*x[10]*x[13]*x[15] - 2*x[3]*x[10]*x[13]*x[15] + 
      2*x[6]*x[10]*x[13]*x[15] + 2*x[9]*x[13]^2*x[15] + x[1]^2*x[15]^2 - 
      2*x[1]*x[2]*x[15]^2 + x[2]^2*x[15]^2 - 2*x[1]*x[13]*x[15]^2 - 
      2*x[2]*x[13]*x[15]^2 + x[13]^2*x[15]^2)^((-5 + d)/2)*
    (-x[12]^2 + 4*x[14] - 4*y^2*x[14] + 2*y*x[12]*x[16] - x[16]^2)^
     ((4 - d)/2)*(-q^4 + q^4*y^2 + 2*q^2*x[8] - 2*q^2*y^2*x[8] - x[8]^2 + 
      y^2*x[8]^2 - q^2*x[12]^2 + 2*q^2*x[14] - 2*q^2*y^2*x[14] + 
      2*x[8]*x[14] - 2*y^2*x[8]*x[14] - x[14]^2 + y^2*x[14]^2 + 
      2*q^2*y*x[12]*x[16] - q^2*x[16]^2)^((-5 + d)/2)*
    (-x[6]^2 + 2*x[6]*x[7] - x[7]^2 + 2*x[6]*x[14] + 2*x[7]*x[14] - x[14]^2 - 
      x[14]*x[15]^2 + x[6]*x[15]*x[16] - x[7]*x[15]*x[16] + 
      x[14]*x[15]*x[16] - x[6]*x[16]^2)^((4 - d)/2)*
    (-4*x[6]^2 + 4*y^2*x[6]^2 + 8*x[6]*x[7] - 8*y^2*x[6]*x[7] - 4*x[7]^2 + 
      4*y^2*x[7]^2 + 4*x[6]*x[11]*x[12] - 4*x[7]*x[11]*x[12] - 
      4*x[6]*x[12]^2 + 8*x[6]*x[14] - 8*y^2*x[6]*x[14] + 8*x[7]*x[14] - 
      8*y^2*x[7]*x[14] - 4*x[11]^2*x[14] + 4*x[11]*x[12]*x[14] - 4*x[14]^2 + 
      4*y^2*x[14]^2 - 4*y*x[6]*x[12]*x[15] + 4*y*x[7]*x[12]*x[15] + 
      8*y*x[11]*x[14]*x[15] - 4*y*x[12]*x[14]*x[15] + x[12]^2*x[15]^2 - 
      4*x[14]*x[15]^2 - 4*y*x[6]*x[11]*x[16] + 4*y*x[7]*x[11]*x[16] + 
      8*y*x[6]*x[12]*x[16] - 4*y*x[11]*x[14]*x[16] + 4*x[6]*x[15]*x[16] - 
      4*x[7]*x[15]*x[16] - 2*x[11]*x[12]*x[15]*x[16] + 4*x[14]*x[15]*x[16] - 
      4*x[6]*x[16]^2 + x[11]^2*x[16]^2)^((-5 + d)/2)*
    (4*x[4]*x[5]*x[6] - 4*x[5]^2*x[6] - 4*x[5]*x[6]^2 - 4*x[4]*x[5]*x[7] + 
      4*x[5]*x[6]*x[7] + x[6]^2*x[10]^2 - 2*x[6]*x[7]*x[10]^2 + 
      x[7]^2*x[10]^2 - 4*x[4]*x[6]*x[13] + 4*x[5]*x[6]*x[13] + 
      4*x[4]*x[7]*x[13] + 4*x[5]*x[7]*x[13] + 4*x[6]*x[7]*x[13] - 
      4*x[7]^2*x[13] - 4*x[7]*x[13]^2 - 4*x[4]^2*x[14] + 4*x[4]*x[5]*x[14] + 
      4*x[4]*x[6]*x[14] + 4*x[5]*x[6]*x[14] + 4*x[4]*x[7]*x[14] - 
      4*x[6]*x[7]*x[14] - 2*x[6]*x[10]^2*x[14] - 2*x[7]*x[10]^2*x[14] + 
      4*x[4]*x[13]*x[14] - 4*x[5]*x[13]*x[14] + 4*x[7]*x[13]*x[14] - 
      4*x[4]*x[14]^2 + x[10]^2*x[14]^2 - 2*x[5]*x[6]*x[10]*x[15] + 
      2*x[5]*x[7]*x[10]*x[15] + 2*x[6]*x[10]*x[13]*x[15] - 
      2*x[7]*x[10]*x[13]*x[15] + 4*x[4]*x[10]*x[14]*x[15] - 
      2*x[5]*x[10]*x[14]*x[15] - 2*x[6]*x[10]*x[14]*x[15] - 
      2*x[7]*x[10]*x[14]*x[15] - 2*x[10]*x[13]*x[14]*x[15] + 
      2*x[10]*x[14]^2*x[15] + x[5]^2*x[15]^2 - 2*x[5]*x[13]*x[15]^2 + 
      x[13]^2*x[15]^2 - 2*x[5]*x[14]*x[15]^2 - 2*x[13]*x[14]*x[15]^2 + 
      x[14]^2*x[15]^2 - 2*x[4]*x[6]*x[10]*x[16] + 4*x[5]*x[6]*x[10]*x[16] + 
      2*x[6]^2*x[10]*x[16] + 2*x[4]*x[7]*x[10]*x[16] - 
      2*x[6]*x[7]*x[10]*x[16] - 2*x[6]*x[10]*x[13]*x[16] - 
      2*x[7]*x[10]*x[13]*x[16] - 2*x[4]*x[10]*x[14]*x[16] - 
      2*x[6]*x[10]*x[14]*x[16] + 2*x[10]*x[13]*x[14]*x[16] - 
      2*x[4]*x[5]*x[15]*x[16] + 2*x[5]*x[6]*x[15]*x[16] + 
      2*x[4]*x[13]*x[15]*x[16] + 2*x[5]*x[13]*x[15]*x[16] + 
      2*x[6]*x[13]*x[15]*x[16] - 4*x[7]*x[13]*x[15]*x[16] - 
      2*x[13]^2*x[15]*x[16] + 2*x[4]*x[14]*x[15]*x[16] - 
      2*x[6]*x[14]*x[15]*x[16] + 2*x[13]*x[14]*x[15]*x[16] + x[4]^2*x[16]^2 - 
      2*x[4]*x[6]*x[16]^2 + x[6]^2*x[16]^2 - 2*x[4]*x[13]*x[16]^2 - 
      2*x[6]*x[13]*x[16]^2 + x[13]^2*x[16]^2)^((-5 + d)/2))/
   (Pi^6*Gamma[(-3 + d)/2]^4)), 
 (2^(7 - 3*d)*(-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*
   (-x[12]^2 + 4*x[14])^((3 - d)/2)*(-x[1]^2 + 2*x[1]*x[2] - x[2]^2 + 
     x[1]*x[9]*x[12] - x[2]*x[9]*x[12] - x[1]*x[12]^2 + 2*x[1]*x[14] + 
     2*x[2]*x[14] - x[9]^2*x[14] + x[9]*x[12]*x[14] - x[14]^2)^((-4 + d)/2)*
   (-q^4 + 2*q^2*x[8] - x[8]^2 + 2*q^2*x[14] + 2*x[8]*x[14] - x[14]^2 - 
     q^2*x[15]^2)^((4 - d)/2)*(-q^4 + q^4*y^2 + 2*q^2*x[8] - 2*q^2*y^2*x[8] - 
     x[8]^2 + y^2*x[8]^2 - q^2*x[12]^2 + 2*q^2*x[14] - 2*q^2*y^2*x[14] + 
     2*x[8]*x[14] - 2*y^2*x[8]*x[14] - x[14]^2 + y^2*x[14]^2 + 
     2*q^2*y*x[12]*x[15] - q^2*x[15]^2)^((-5 + d)/2)*
   (-x[6]^2 + 2*x[6]*x[13] - x[13]^2 + 2*x[6]*x[14] - x[11]^2*x[14] + 
     2*x[13]*x[14] - x[14]^2 + x[6]*x[11]*x[15] - x[11]*x[13]*x[15] - 
     x[11]*x[14]*x[15] - x[13]*x[15]^2)^((4 - d)/2)*
   (-4*x[3]^2*x[6] + 4*x[3]*x[4]*x[6] + 4*x[3]*x[5]*x[6] - 4*x[4]*x[5]*x[6] - 
     4*x[3]*x[6]^2 + x[6]^2*x[10]^2 + 2*x[3]*x[6]*x[10]*x[11] - 
     2*x[5]*x[6]*x[10]*x[11] + x[3]^2*x[11]^2 - 2*x[3]*x[5]*x[11]^2 + 
     x[5]^2*x[11]^2 - 4*x[3]*x[4]*x[13] + 4*x[3]*x[5]*x[13] + 
     4*x[4]*x[5]*x[13] - 4*x[5]^2*x[13] + 4*x[3]*x[6]*x[13] + 
     4*x[5]*x[6]*x[13] - 2*x[6]*x[10]^2*x[13] - 2*x[3]*x[10]*x[11]*x[13] + 
     2*x[5]*x[10]*x[11]*x[13] - 4*x[5]*x[13]^2 + x[10]^2*x[13]^2 + 
     4*x[3]*x[4]*x[14] - 4*x[4]^2*x[14] - 4*x[3]*x[5]*x[14] + 
     4*x[4]*x[5]*x[14] + 4*x[3]*x[6]*x[14] + 4*x[4]*x[6]*x[14] - 
     2*x[6]*x[10]^2*x[14] + 2*x[3]*x[10]*x[11]*x[14] - 
     4*x[4]*x[10]*x[11]*x[14] + 2*x[5]*x[10]*x[11]*x[14] + 
     2*x[6]*x[10]*x[11]*x[14] - 2*x[3]*x[11]^2*x[14] - 2*x[5]*x[11]^2*x[14] + 
     4*x[4]*x[13]*x[14] + 4*x[5]*x[13]*x[14] - 4*x[6]*x[13]*x[14] - 
     2*x[10]^2*x[13]*x[14] + 2*x[10]*x[11]*x[13]*x[14] - 4*x[4]*x[14]^2 + 
     x[10]^2*x[14]^2 - 2*x[10]*x[11]*x[14]^2 + x[11]^2*x[14]^2 - 
     2*x[3]*x[6]*x[10]*x[15] + 2*x[4]*x[6]*x[10]*x[15] + 
     2*x[3]^2*x[11]*x[15] - 2*x[3]*x[4]*x[11]*x[15] - 
     2*x[3]*x[5]*x[11]*x[15] + 2*x[4]*x[5]*x[11]*x[15] + 
     4*x[3]*x[6]*x[11]*x[15] - 2*x[3]*x[10]*x[13]*x[15] - 
     2*x[4]*x[10]*x[13]*x[15] + 4*x[5]*x[10]*x[13]*x[15] - 
     2*x[6]*x[10]*x[13]*x[15] - 2*x[3]*x[11]*x[13]*x[15] - 
     2*x[5]*x[11]*x[13]*x[15] + 2*x[10]*x[13]^2*x[15] + 
     2*x[3]*x[10]*x[14]*x[15] - 2*x[4]*x[10]*x[14]*x[15] - 
     2*x[3]*x[11]*x[14]*x[15] - 2*x[4]*x[11]*x[14]*x[15] - 
     2*x[10]*x[13]*x[14]*x[15] + 2*x[11]*x[13]*x[14]*x[15] + x[3]^2*x[15]^2 - 
     2*x[3]*x[4]*x[15]^2 + x[4]^2*x[15]^2 - 2*x[3]*x[13]*x[15]^2 - 
     2*x[4]*x[13]*x[15]^2 + x[13]^2*x[15]^2)^((-5 + d)/2)*
   (-4*q^4*x[6] - 4*q^2*x[6]^2 + 4*q^2*x[6]*x[7] + 4*q^2*x[6]*x[8] - 
     4*x[6]*x[7]*x[8] + q^4*x[11]^2 - 2*q^2*x[8]*x[11]^2 + x[8]^2*x[11]^2 + 
     4*q^2*x[6]*x[13] - 4*q^2*x[7]*x[13] + 4*q^2*x[8]*x[13] + 
     4*x[6]*x[8]*x[13] + 4*x[7]*x[8]*x[13] - 4*x[8]^2*x[13] - 
     4*x[8]*x[13]^2 + 4*q^2*x[6]*x[14] + 4*q^2*x[7]*x[14] + 
     4*x[6]*x[7]*x[14] - 4*x[7]^2*x[14] - 4*q^2*x[8]*x[14] + 
     4*x[7]*x[8]*x[14] - 2*q^2*x[11]^2*x[14] - 2*x[8]*x[11]^2*x[14] - 
     4*x[6]*x[13]*x[14] + 4*x[7]*x[13]*x[14] + 4*x[8]*x[13]*x[14] - 
     4*x[7]*x[14]^2 + x[11]^2*x[14]^2 + 2*q^4*x[11]*x[15] + 
     4*q^2*x[6]*x[11]*x[15] - 2*q^2*x[7]*x[11]*x[15] - 
     2*q^2*x[8]*x[11]*x[15] + 2*x[7]*x[8]*x[11]*x[15] - 
     2*q^2*x[11]*x[13]*x[15] - 2*x[8]*x[11]*x[13]*x[15] - 
     2*q^2*x[11]*x[14]*x[15] - 2*x[7]*x[11]*x[14]*x[15] + 
     2*x[11]*x[13]*x[14]*x[15] + q^4*x[15]^2 - 2*q^2*x[7]*x[15]^2 + 
     x[7]^2*x[15]^2 - 2*q^2*x[13]*x[15]^2 - 2*x[7]*x[13]*x[15]^2 + 
     x[13]^2*x[15]^2)^((-5 + d)/2))/(Pi^(11/2)*Gamma[(-3 + d)/2]^3*
   Gamma[(-2 + d)/2]), -((2^(11 - 4*d)*(-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*
    (-x[5]^2 - x[5]*x[11]^2 + 2*x[5]*x[14] - x[14]^2 + 2*x[5]*x[15] + 
      2*x[14]*x[15] - x[15]^2 - x[5]*x[11]*x[16] + x[11]*x[14]*x[16] - 
      x[11]*x[15]*x[16] - x[15]*x[16]^2)^((4 - d)/2)*
    (4*x[4]*x[5]*x[7] - 4*x[5]^2*x[7] - 4*x[5]*x[7]^2 - 4*x[4]*x[5]*x[8] + 
      4*x[5]*x[7]*x[8] + x[4]^2*x[11]^2 - 2*x[4]*x[5]*x[11]^2 + 
      x[5]^2*x[11]^2 - 2*x[4]*x[8]*x[11]^2 - 2*x[5]*x[8]*x[11]^2 + 
      x[8]^2*x[11]^2 + 2*x[4]*x[5]*x[11]*x[12] - 2*x[5]^2*x[11]*x[12] - 
      4*x[5]*x[7]*x[11]*x[12] + 2*x[5]*x[8]*x[11]*x[12] + x[5]^2*x[12]^2 - 
      4*x[4]*x[7]*x[14] + 4*x[5]*x[7]*x[14] + 4*x[4]*x[8]*x[14] + 
      4*x[5]*x[8]*x[14] + 4*x[7]*x[8]*x[14] - 4*x[8]^2*x[14] - 
      2*x[4]*x[11]*x[12]*x[14] + 2*x[5]*x[11]*x[12]*x[14] + 
      2*x[8]*x[11]*x[12]*x[14] - 2*x[5]*x[12]^2*x[14] - 4*x[8]*x[14]^2 + 
      x[12]^2*x[14]^2 - 4*x[4]^2*x[15] + 4*x[4]*x[5]*x[15] + 
      4*x[4]*x[7]*x[15] + 4*x[5]*x[7]*x[15] + 4*x[4]*x[8]*x[15] - 
      4*x[7]*x[8]*x[15] + 2*x[4]*x[11]*x[12]*x[15] + 
      2*x[5]*x[11]*x[12]*x[15] - 2*x[8]*x[11]*x[12]*x[15] - 
      2*x[5]*x[12]^2*x[15] + 4*x[4]*x[14]*x[15] - 4*x[5]*x[14]*x[15] + 
      4*x[8]*x[14]*x[15] - 2*x[12]^2*x[14]*x[15] - 4*x[4]*x[15]^2 + 
      x[12]^2*x[15]^2 + 2*x[4]*x[7]*x[11]*x[16] - 2*x[5]*x[7]*x[11]*x[16] - 
      2*x[4]*x[8]*x[11]*x[16] - 2*x[5]*x[8]*x[11]*x[16] - 
      2*x[7]*x[8]*x[11]*x[16] + 2*x[8]^2*x[11]*x[16] - 
      2*x[5]*x[7]*x[12]*x[16] + 2*x[5]*x[8]*x[12]*x[16] + 
      4*x[8]*x[11]*x[14]*x[16] + 2*x[7]*x[12]*x[14]*x[16] - 
      2*x[8]*x[12]*x[14]*x[16] - 2*x[4]*x[11]*x[15]*x[16] + 
      2*x[5]*x[11]*x[15]*x[16] - 2*x[8]*x[11]*x[15]*x[16] + 
      4*x[4]*x[12]*x[15]*x[16] - 2*x[5]*x[12]*x[15]*x[16] - 
      2*x[7]*x[12]*x[15]*x[16] - 2*x[8]*x[12]*x[15]*x[16] - 
      2*x[12]*x[14]*x[15]*x[16] + 2*x[12]*x[15]^2*x[16] + x[7]^2*x[16]^2 - 
      2*x[7]*x[8]*x[16]^2 + x[8]^2*x[16]^2 - 2*x[7]*x[15]*x[16]^2 - 
      2*x[8]*x[15]*x[16]^2 + x[15]^2*x[16]^2)^((-5 + d)/2)*
    (-x[6]^2 - x[6]*x[10]^2 + 2*x[6]*x[13] - x[13]^2 + 2*x[6]*x[14] + 
      2*x[13]*x[14] - x[14]^2 - x[6]*x[10]*x[17] - x[10]*x[13]*x[17] + 
      x[10]*x[14]*x[17] - x[13]*x[17]^2)^((4 - d)/2)*
    (4*x[1]*x[2]*x[6] - 4*x[2]^2*x[6] - 4*x[1]*x[3]*x[6] + 4*x[2]*x[3]*x[6] - 
      4*x[2]*x[6]^2 + x[6]^2*x[9]^2 + 2*x[1]*x[6]*x[9]*x[10] - 
      4*x[2]*x[6]*x[9]*x[10] + 2*x[3]*x[6]*x[9]*x[10] - 2*x[6]^2*x[9]*x[10] + 
      x[1]^2*x[10]^2 - 2*x[1]*x[3]*x[10]^2 + x[3]^2*x[10]^2 - 
      2*x[1]*x[6]*x[10]^2 - 2*x[3]*x[6]*x[10]^2 + x[6]^2*x[10]^2 - 
      4*x[1]*x[2]*x[13] + 4*x[1]*x[3]*x[13] + 4*x[2]*x[3]*x[13] - 
      4*x[3]^2*x[13] + 4*x[2]*x[6]*x[13] + 4*x[3]*x[6]*x[13] - 
      2*x[6]*x[9]^2*x[13] - 2*x[1]*x[9]*x[10]*x[13] + 
      2*x[3]*x[9]*x[10]*x[13] + 2*x[6]*x[9]*x[10]*x[13] - 4*x[3]*x[13]^2 + 
      x[9]^2*x[13]^2 - 4*x[1]^2*x[14] + 4*x[1]*x[2]*x[14] + 
      4*x[1]*x[3]*x[14] - 4*x[2]*x[3]*x[14] + 4*x[1]*x[6]*x[14] + 
      4*x[2]*x[6]*x[14] - 2*x[6]*x[9]^2*x[14] + 2*x[1]*x[9]*x[10]*x[14] - 
      2*x[3]*x[9]*x[10]*x[14] + 2*x[6]*x[9]*x[10]*x[14] + 
      4*x[1]*x[13]*x[14] + 4*x[3]*x[13]*x[14] - 4*x[6]*x[13]*x[14] - 
      2*x[9]^2*x[13]*x[14] - 4*x[1]*x[14]^2 + x[9]^2*x[14]^2 + 
      2*x[1]*x[6]*x[9]*x[17] - 2*x[2]*x[6]*x[9]*x[17] + 
      2*x[1]^2*x[10]*x[17] - 2*x[1]*x[2]*x[10]*x[17] - 
      2*x[1]*x[3]*x[10]*x[17] + 2*x[2]*x[3]*x[10]*x[17] - 
      2*x[1]*x[6]*x[10]*x[17] - 2*x[2]*x[6]*x[10]*x[17] - 
      2*x[1]*x[9]*x[13]*x[17] - 2*x[2]*x[9]*x[13]*x[17] + 
      4*x[3]*x[9]*x[13]*x[17] - 2*x[6]*x[9]*x[13]*x[17] - 
      2*x[1]*x[10]*x[13]*x[17] - 2*x[3]*x[10]*x[13]*x[17] + 
      2*x[6]*x[10]*x[13]*x[17] + 2*x[9]*x[13]^2*x[17] - 
      2*x[1]*x[9]*x[14]*x[17] + 2*x[2]*x[9]*x[14]*x[17] + 
      4*x[1]*x[10]*x[14]*x[17] - 2*x[9]*x[13]*x[14]*x[17] + x[1]^2*x[17]^2 - 
      2*x[1]*x[2]*x[17]^2 + x[2]^2*x[17]^2 - 2*x[1]*x[13]*x[17]^2 - 
      2*x[2]*x[13]*x[17]^2 + x[13]^2*x[17]^2)^((-5 + d)/2)*
    (4*q^2*x[5]*x[6] - 4*q^2*y^2*x[5]*x[6] - 4*x[5]^2*x[6] + 
      4*y^2*x[5]^2*x[6] - 4*x[5]*x[6]^2 + 4*y^2*x[5]*x[6]^2 + q^4*x[10]^2 - 
      2*q^2*x[6]*x[10]^2 + x[6]^2*x[10]^2 - 2*q^4*y*x[10]*x[11] + 
      2*q^2*y*x[5]*x[10]*x[11] + 2*q^2*y*x[6]*x[10]*x[11] + 
      2*y*x[5]*x[6]*x[10]*x[11] + q^4*x[11]^2 - 2*q^2*x[5]*x[11]^2 + 
      x[5]^2*x[11]^2 + q^2*x[10]^2*x[11]^2 - 4*q^2*x[5]*x[13] + 
      4*q^2*y^2*x[5]*x[13] + 4*x[5]*x[6]*x[13] - 4*y^2*x[5]*x[6]*x[13] + 
      2*q^2*y*x[10]*x[11]*x[13] - 2*y*x[6]*x[10]*x[11]*x[13] - 
      2*q^2*x[11]^2*x[13] - 2*x[5]*x[11]^2*x[13] + x[11]^2*x[13]^2 - 
      4*q^4*x[14] + 4*q^4*y^2*x[14] + 4*q^2*x[5]*x[14] - 
      4*q^2*y^2*x[5]*x[14] + 4*q^2*x[6]*x[14] - 4*q^2*y^2*x[6]*x[14] + 
      4*x[5]*x[6]*x[14] - 4*y^2*x[5]*x[6]*x[14] - 4*q^2*y*x[10]*x[11]*x[14] + 
      4*q^2*x[13]*x[14] - 4*q^2*y^2*x[13]*x[14] - 4*x[6]*x[13]*x[14] + 
      4*y^2*x[6]*x[13]*x[14] - 4*q^2*x[14]^2 + 4*q^2*y^2*x[14]^2 - 
      4*q^2*x[6]*x[15] + 4*q^2*y^2*x[6]*x[15] + 4*x[5]*x[6]*x[15] - 
      4*y^2*x[5]*x[6]*x[15] - 2*q^2*x[10]^2*x[15] - 2*x[6]*x[10]^2*x[15] + 
      2*q^2*y*x[10]*x[11]*x[15] - 2*y*x[5]*x[10]*x[11]*x[15] + 
      4*q^2*x[13]*x[15] - 4*q^2*y^2*x[13]*x[15] + 4*x[5]*x[13]*x[15] - 
      4*y^2*x[5]*x[13]*x[15] + 4*x[6]*x[13]*x[15] - 4*y^2*x[6]*x[13]*x[15] + 
      2*y*x[10]*x[11]*x[13]*x[15] - 4*x[13]^2*x[15] + 4*y^2*x[13]^2*x[15] + 
      4*q^2*x[14]*x[15] - 4*q^2*y^2*x[14]*x[15] - 4*x[5]*x[14]*x[15] + 
      4*y^2*x[5]*x[14]*x[15] + 4*x[13]*x[14]*x[15] - 
      4*y^2*x[13]*x[14]*x[15] + x[10]^2*x[15]^2 - 4*x[13]*x[15]^2 + 
      4*y^2*x[13]*x[15]^2 - 2*q^4*y*x[10]*x[16] + 4*q^2*y*x[6]*x[10]*x[16] - 
      2*y*x[6]^2*x[10]*x[16] + 2*q^4*x[11]*x[16] - 2*q^2*x[5]*x[11]*x[16] - 
      2*q^2*x[6]*x[11]*x[16] - 2*x[5]*x[6]*x[11]*x[16] - 
      2*q^2*x[11]*x[13]*x[16] + 2*x[6]*x[11]*x[13]*x[16] + 
      4*q^2*x[11]*x[14]*x[16] + 4*q^2*y*x[10]*x[15]*x[16] + 
      4*y*x[6]*x[10]*x[15]*x[16] - 2*q^2*x[11]*x[15]*x[16] + 
      2*x[5]*x[11]*x[15]*x[16] - 2*x[11]*x[13]*x[15]*x[16] - 
      2*y*x[10]*x[15]^2*x[16] + q^4*x[16]^2 - 2*q^2*x[6]*x[16]^2 + 
      x[6]^2*x[16]^2 - 2*q^2*x[15]*x[16]^2 - 2*x[6]*x[15]*x[16]^2 + 
      x[15]^2*x[16]^2 + 2*q^4*x[10]*x[17] - 2*q^2*x[5]*x[10]*x[17] - 
      2*q^2*x[6]*x[10]*x[17] - 2*x[5]*x[6]*x[10]*x[17] - 
      2*q^4*y*x[11]*x[17] + 4*q^2*y*x[5]*x[11]*x[17] - 
      2*y*x[5]^2*x[11]*x[17] - 2*q^2*x[10]*x[13]*x[17] + 
      2*x[6]*x[10]*x[13]*x[17] + 4*q^2*y*x[11]*x[13]*x[17] + 
      4*y*x[5]*x[11]*x[13]*x[17] - 2*y*x[11]*x[13]^2*x[17] + 
      4*q^2*x[10]*x[14]*x[17] - 2*q^2*x[10]*x[15]*x[17] + 
      2*x[5]*x[10]*x[15]*x[17] - 2*x[10]*x[13]*x[15]*x[17] - 
      2*q^4*y*x[16]*x[17] + 2*q^2*y*x[5]*x[16]*x[17] + 
      2*q^2*y*x[6]*x[16]*x[17] + 2*y*x[5]*x[6]*x[16]*x[17] - 
      2*q^2*x[10]*x[11]*x[16]*x[17] + 2*q^2*y*x[13]*x[16]*x[17] - 
      2*y*x[6]*x[13]*x[16]*x[17] - 4*q^2*y*x[14]*x[16]*x[17] + 
      2*q^2*y*x[15]*x[16]*x[17] - 2*y*x[5]*x[15]*x[16]*x[17] + 
      2*y*x[13]*x[15]*x[16]*x[17] + q^4*x[17]^2 - 2*q^2*x[5]*x[17]^2 + 
      x[5]^2*x[17]^2 - 2*q^2*x[13]*x[17]^2 - 2*x[5]*x[13]*x[17]^2 + 
      x[13]^2*x[17]^2 + q^2*x[16]^2*x[17]^2)^((-6 + d)/2))/
   (Pi^(13/2)*Gamma[(-4 + d)/2]*Gamma[(-3 + d)/2]^3)), 
 ((-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*
   (-x[11]^2 + 4*x[14] - 4*y^2*x[14] - 2*y*x[11]*x[17] - x[17]^2)^((4 - d)/2)*
   (-q^4 + q^4*y^2 + 2*q^2*x[7] - 2*q^2*y^2*x[7] - x[7]^2 + y^2*x[7]^2 - 
     q^2*x[11]^2 + 2*q^2*x[14] - 2*q^2*y^2*x[14] + 2*x[7]*x[14] - 
     2*y^2*x[7]*x[14] - x[14]^2 + y^2*x[14]^2 - 2*q^2*y*x[11]*x[17] - 
     q^2*x[17]^2)^((-5 + d)/2)*(-x[4]^2 + 2*x[4]*x[12] - x[10]^2*x[12] - 
     x[12]^2 + 2*x[4]*x[13] + 2*x[12]*x[13] - x[13]^2 + x[4]*x[10]*x[15] - 
     x[10]*x[12]*x[15] - x[10]*x[13]*x[15] - x[13]*x[15]^2 - 
     2*x[10]*x[12]*x[17] + x[4]*x[15]*x[17] - x[12]*x[15]*x[17] - 
     x[13]*x[15]*x[17] - x[12]*x[17]^2)^((4 - d)/2)*
   (-4*x[1]^2*x[4] + 4*x[1]*x[2]*x[4] + 4*x[1]*x[3]*x[4] - 4*x[2]*x[3]*x[4] - 
     4*x[1]*x[4]^2 + x[4]^2*x[8]^2 + 2*x[1]*x[4]*x[8]*x[10] - 
     2*x[2]*x[4]*x[8]*x[10] + x[1]^2*x[10]^2 - 2*x[1]*x[2]*x[10]^2 + 
     x[2]^2*x[10]^2 - 4*x[1]*x[2]*x[12] + 4*x[1]*x[3]*x[12] + 
     4*x[2]*x[3]*x[12] - 4*x[3]^2*x[12] + 4*x[1]*x[4]*x[12] + 
     4*x[3]*x[4]*x[12] - 2*x[4]*x[8]^2*x[12] + 2*x[1]*x[8]*x[10]*x[12] + 
     2*x[2]*x[8]*x[10]*x[12] - 4*x[3]*x[8]*x[10]*x[12] + 
     2*x[4]*x[8]*x[10]*x[12] - 2*x[1]*x[10]^2*x[12] - 2*x[2]*x[10]^2*x[12] - 
     4*x[3]*x[12]^2 + x[8]^2*x[12]^2 - 2*x[8]*x[10]*x[12]^2 + 
     x[10]^2*x[12]^2 + 4*x[1]*x[2]*x[13] - 4*x[2]^2*x[13] - 
     4*x[1]*x[3]*x[13] + 4*x[2]*x[3]*x[13] + 4*x[1]*x[4]*x[13] + 
     4*x[2]*x[4]*x[13] - 2*x[4]*x[8]^2*x[13] - 2*x[1]*x[8]*x[10]*x[13] + 
     2*x[2]*x[8]*x[10]*x[13] + 4*x[2]*x[12]*x[13] + 4*x[3]*x[12]*x[13] - 
     4*x[4]*x[12]*x[13] - 2*x[8]^2*x[12]*x[13] + 2*x[8]*x[10]*x[12]*x[13] - 
     4*x[2]*x[13]^2 + x[8]^2*x[13]^2 - 2*x[1]*x[4]*x[8]*x[15] + 
     2*x[3]*x[4]*x[8]*x[15] + 2*x[1]^2*x[10]*x[15] - 
     2*x[1]*x[2]*x[10]*x[15] - 2*x[1]*x[3]*x[10]*x[15] + 
     2*x[2]*x[3]*x[10]*x[15] + 4*x[1]*x[4]*x[10]*x[15] + 
     2*x[1]*x[8]*x[12]*x[15] - 2*x[3]*x[8]*x[12]*x[15] - 
     2*x[1]*x[10]*x[12]*x[15] - 2*x[3]*x[10]*x[12]*x[15] - 
     2*x[1]*x[8]*x[13]*x[15] + 4*x[2]*x[8]*x[13]*x[15] - 
     2*x[3]*x[8]*x[13]*x[15] - 2*x[4]*x[8]*x[13]*x[15] - 
     2*x[1]*x[10]*x[13]*x[15] - 2*x[2]*x[10]*x[13]*x[15] - 
     2*x[8]*x[12]*x[13]*x[15] + 2*x[10]*x[12]*x[13]*x[15] + 
     2*x[8]*x[13]^2*x[15] + x[1]^2*x[15]^2 - 2*x[1]*x[3]*x[15]^2 + 
     x[3]^2*x[15]^2 - 2*x[1]*x[13]*x[15]^2 - 2*x[3]*x[13]*x[15]^2 + 
     x[13]^2*x[15]^2 + 2*x[1]*x[4]*x[8]*x[17] - 2*x[2]*x[4]*x[8]*x[17] + 
     2*x[1]^2*x[10]*x[17] - 4*x[1]*x[2]*x[10]*x[17] + 2*x[2]^2*x[10]*x[17] + 
     2*x[1]*x[8]*x[12]*x[17] + 2*x[2]*x[8]*x[12]*x[17] - 
     4*x[3]*x[8]*x[12]*x[17] + 2*x[4]*x[8]*x[12]*x[17] - 
     4*x[1]*x[10]*x[12]*x[17] - 4*x[2]*x[10]*x[12]*x[17] - 
     2*x[8]*x[12]^2*x[17] + 2*x[10]*x[12]^2*x[17] - 2*x[1]*x[8]*x[13]*x[17] + 
     2*x[2]*x[8]*x[13]*x[17] + 2*x[8]*x[12]*x[13]*x[17] + 
     2*x[1]^2*x[15]*x[17] - 2*x[1]*x[2]*x[15]*x[17] - 
     2*x[1]*x[3]*x[15]*x[17] + 2*x[2]*x[3]*x[15]*x[17] + 
     4*x[1]*x[4]*x[15]*x[17] - 2*x[1]*x[12]*x[15]*x[17] - 
     2*x[3]*x[12]*x[15]*x[17] - 2*x[1]*x[13]*x[15]*x[17] - 
     2*x[2]*x[13]*x[15]*x[17] + 2*x[12]*x[13]*x[15]*x[17] + x[1]^2*x[17]^2 - 
     2*x[1]*x[2]*x[17]^2 + x[2]^2*x[17]^2 - 2*x[1]*x[12]*x[17]^2 - 
     2*x[2]*x[12]*x[17]^2 + x[12]^2*x[17]^2)^((-5 + d)/2)*
   (-4*x[4]*x[5]*x[6] + 4*y^2*x[4]*x[5]*x[6] + x[6]^2*x[9]^2 - 
     2*y*x[5]*x[6]*x[9]*x[10] + x[5]^2*x[10]^2 - 2*x[4]*x[6]*x[9]*x[11] - 
     2*y*x[4]*x[5]*x[10]*x[11] + x[5]*x[9]*x[10]^2*x[11] + x[4]^2*x[11]^2 + 
     4*x[4]*x[6]*x[12] - 4*y^2*x[4]*x[6]*x[12] + 4*x[5]*x[6]*x[12] - 
     4*y^2*x[5]*x[6]*x[12] - 4*x[6]^2*x[12] + 4*y^2*x[6]^2*x[12] + 
     2*y*x[6]*x[9]*x[10]*x[12] - 2*x[5]*x[10]^2*x[12] + 
     2*x[6]*x[9]*x[11]*x[12] + 2*y*x[4]*x[10]*x[11]*x[12] + 
     2*y*x[5]*x[10]*x[11]*x[12] - 4*y*x[6]*x[10]*x[11]*x[12] - 
     x[9]*x[10]^2*x[11]*x[12] - 2*x[4]*x[11]^2*x[12] + 
     x[10]^2*x[11]^2*x[12] - 4*x[6]*x[12]^2 + 4*y^2*x[6]*x[12]^2 + 
     x[10]^2*x[12]^2 - 2*y*x[10]*x[11]*x[12]^2 + x[11]^2*x[12]^2 + 
     4*x[4]*x[5]*x[13] - 4*y^2*x[4]*x[5]*x[13] - 4*x[5]^2*x[13] + 
     4*y^2*x[5]^2*x[13] + 4*x[5]*x[6]*x[13] - 4*y^2*x[5]*x[6]*x[13] - 
     2*x[6]*x[9]^2*x[13] + 2*y*x[5]*x[9]*x[10]*x[13] + 
     2*x[4]*x[9]*x[11]*x[13] - 4*x[5]*x[9]*x[11]*x[13] + 
     2*x[6]*x[9]*x[11]*x[13] + 2*y*x[5]*x[10]*x[11]*x[13] - 
     2*x[4]*x[11]^2*x[13] - 4*x[4]*x[12]*x[13] + 4*y^2*x[4]*x[12]*x[13] + 
     4*x[5]*x[12]*x[13] - 4*y^2*x[5]*x[12]*x[13] + 4*x[6]*x[12]*x[13] - 
     4*y^2*x[6]*x[12]*x[13] - 2*y*x[9]*x[10]*x[12]*x[13] + 
     2*x[9]*x[11]*x[12]*x[13] + 2*y*x[10]*x[11]*x[12]*x[13] - 
     2*x[11]^2*x[12]*x[13] - 4*x[5]*x[13]^2 + 4*y^2*x[5]*x[13]^2 + 
     x[9]^2*x[13]^2 - 2*x[9]*x[11]*x[13]^2 + x[11]^2*x[13]^2 - 
     4*x[4]^2*x[14] + 4*y^2*x[4]^2*x[14] + 4*x[4]*x[5]*x[14] - 
     4*y^2*x[4]*x[5]*x[14] + 4*x[4]*x[6]*x[14] - 4*y^2*x[4]*x[6]*x[14] - 
     2*x[6]*x[9]^2*x[14] - 4*y*x[4]*x[9]*x[10]*x[14] + 
     2*y*x[5]*x[9]*x[10]*x[14] + 2*y*x[6]*x[9]*x[10]*x[14] - 
     2*x[5]*x[10]^2*x[14] + x[9]^2*x[10]^2*x[14] + 2*x[4]*x[9]*x[11]*x[14] + 
     2*y*x[4]*x[10]*x[11]*x[14] - x[9]*x[10]^2*x[11]*x[14] + 
     4*x[4]*x[12]*x[14] - 4*y^2*x[4]*x[12]*x[14] - 4*x[5]*x[12]*x[14] + 
     4*y^2*x[5]*x[12]*x[14] + 4*x[6]*x[12]*x[14] - 4*y^2*x[6]*x[12]*x[14] + 
     2*y*x[9]*x[10]*x[12]*x[14] - 2*x[10]^2*x[12]*x[14] - 
     2*x[9]*x[11]*x[12]*x[14] + 2*y*x[10]*x[11]*x[12]*x[14] + 
     4*x[4]*x[13]*x[14] - 4*y^2*x[4]*x[13]*x[14] + 4*x[5]*x[13]*x[14] - 
     4*y^2*x[5]*x[13]*x[14] - 4*x[6]*x[13]*x[14] + 4*y^2*x[6]*x[13]*x[14] - 
     2*x[9]^2*x[13]*x[14] + 2*y*x[9]*x[10]*x[13]*x[14] + 
     2*x[9]*x[11]*x[13]*x[14] - 2*y*x[10]*x[11]*x[13]*x[14] - 
     4*x[4]*x[14]^2 + 4*y^2*x[4]*x[14]^2 + x[9]^2*x[14]^2 - 
     2*y*x[9]*x[10]*x[14]^2 + x[10]^2*x[14]^2 - 2*y*x[6]^2*x[9]*x[15] + 
     2*x[5]*x[6]*x[10]*x[15] + 2*y*x[4]*x[6]*x[11]*x[15] + 
     x[6]*x[9]*x[10]*x[11]*x[15] - x[4]*x[10]*x[11]^2*x[15] - 
     2*x[6]*x[10]*x[12]*x[15] - 2*y*x[6]*x[11]*x[12]*x[15] + 
     x[10]*x[11]^2*x[12]*x[15] + 4*y*x[6]*x[9]*x[13]*x[15] - 
     2*x[5]*x[10]*x[13]*x[15] - 2*y*x[4]*x[11]*x[13]*x[15] + 
     4*y*x[5]*x[11]*x[13]*x[15] - 2*y*x[6]*x[11]*x[13]*x[15] - 
     x[9]*x[10]*x[11]*x[13]*x[15] + x[10]*x[11]^2*x[13]*x[15] + 
     2*x[10]*x[12]*x[13]*x[15] - 2*y*x[11]*x[12]*x[13]*x[15] - 
     2*y*x[9]*x[13]^2*x[15] + 2*y*x[11]*x[13]^2*x[15] + 
     4*y*x[6]*x[9]*x[14]*x[15] + 4*x[4]*x[10]*x[14]*x[15] - 
     2*x[5]*x[10]*x[14]*x[15] - 2*x[6]*x[10]*x[14]*x[15] - 
     2*y*x[4]*x[11]*x[14]*x[15] - x[9]*x[10]*x[11]*x[14]*x[15] - 
     2*x[10]*x[12]*x[14]*x[15] + 2*y*x[11]*x[12]*x[14]*x[15] + 
     4*y*x[9]*x[13]*x[14]*x[15] - 2*x[10]*x[13]*x[14]*x[15] - 
     2*y*x[11]*x[13]*x[14]*x[15] - 2*y*x[9]*x[14]^2*x[15] + 
     2*x[10]*x[14]^2*x[15] + x[6]^2*x[15]^2 - 2*x[6]*x[13]*x[15]^2 + 
     x[11]^2*x[13]*x[15]^2 + x[13]^2*x[15]^2 - 2*x[6]*x[14]*x[15]^2 - 
     2*x[13]*x[14]*x[15]^2 + x[14]^2*x[15]^2 - 2*x[5]*x[6]*x[9]*x[16] + 
     2*y*x[5]^2*x[10]*x[16] - 2*x[4]*x[5]*x[11]*x[16] + 
     2*x[6]*x[9]*x[12]*x[16] - 4*y*x[5]*x[10]*x[12]*x[16] + 
     2*x[4]*x[11]*x[12]*x[16] + 2*x[5]*x[11]*x[12]*x[16] - 
     4*x[6]*x[11]*x[12]*x[16] + 2*y*x[10]*x[12]^2*x[16] - 
     2*x[11]*x[12]^2*x[16] + 2*x[5]*x[9]*x[13]*x[16] + 
     2*x[5]*x[11]*x[13]*x[16] - 2*x[9]*x[12]*x[13]*x[16] + 
     2*x[11]*x[12]*x[13]*x[16] - 4*x[4]*x[9]*x[14]*x[16] + 
     2*x[5]*x[9]*x[14]*x[16] + 2*x[6]*x[9]*x[14]*x[16] - 
     4*y*x[5]*x[10]*x[14]*x[16] + 2*x[4]*x[11]*x[14]*x[16] + 
     2*x[9]*x[12]*x[14]*x[16] - 4*y*x[10]*x[12]*x[14]*x[16] + 
     2*x[11]*x[12]*x[14]*x[16] + 2*x[9]*x[13]*x[14]*x[16] - 
     2*x[11]*x[13]*x[14]*x[16] - 2*x[9]*x[14]^2*x[16] + 
     2*y*x[10]*x[14]^2*x[16] + 2*y*x[5]*x[6]*x[15]*x[16] + 
     x[5]*x[10]*x[11]*x[15]*x[16] - 2*y*x[6]*x[12]*x[15]*x[16] - 
     x[10]*x[11]*x[12]*x[15]*x[16] - 2*y*x[5]*x[13]*x[15]*x[16] + 
     2*y*x[12]*x[13]*x[15]*x[16] + 4*y*x[4]*x[14]*x[15]*x[16] - 
     2*y*x[5]*x[14]*x[15]*x[16] - 2*y*x[6]*x[14]*x[15]*x[16] + 
     2*x[9]*x[10]*x[14]*x[15]*x[16] - x[10]*x[11]*x[14]*x[15]*x[16] - 
     2*y*x[12]*x[14]*x[15]*x[16] - 2*y*x[13]*x[14]*x[15]*x[16] + 
     2*y*x[14]^2*x[15]*x[16] + x[6]*x[11]*x[15]^2*x[16] - 
     x[11]*x[13]*x[15]^2*x[16] - x[11]*x[14]*x[15]^2*x[16] + x[5]^2*x[16]^2 - 
     2*x[5]*x[12]*x[16]^2 + x[12]^2*x[16]^2 - 2*x[5]*x[14]*x[16]^2 - 
     2*x[12]*x[14]*x[16]^2 + x[14]^2*x[16]^2 + x[14]*x[15]^2*x[16]^2 - 
     2*y*x[4]*x[6]*x[9]*x[17] - 2*y*x[5]*x[6]*x[9]*x[17] - 
     2*x[4]*x[5]*x[10]*x[17] + 2*x[5]^2*x[10]*x[17] + 
     x[6]*x[9]^2*x[10]*x[17] + 2*y*x[4]^2*x[11]*x[17] - 
     2*y*x[4]*x[5]*x[11]*x[17] - x[4]*x[9]*x[10]*x[11]*x[17] + 
     2*x[5]*x[9]*x[10]*x[11]*x[17] + 4*y*x[6]*x[9]*x[12]*x[17] + 
     2*x[4]*x[10]*x[12]*x[17] - 2*x[5]*x[10]*x[12]*x[17] - 
     4*x[6]*x[10]*x[12]*x[17] - 2*y*x[4]*x[11]*x[12]*x[17] + 
     2*y*x[5]*x[11]*x[12]*x[17] - 4*y*x[6]*x[11]*x[12]*x[17] - 
     x[9]*x[10]*x[11]*x[12]*x[17] + 2*x[10]*x[11]^2*x[12]*x[17] + 
     2*y*x[4]*x[9]*x[13]*x[17] - 2*y*x[5]*x[9]*x[13]*x[17] + 
     2*y*x[6]*x[9]*x[13]*x[17] + 2*x[5]*x[10]*x[13]*x[17] - 
     x[9]^2*x[10]*x[13]*x[17] - 4*y*x[4]*x[11]*x[13]*x[17] + 
     2*y*x[5]*x[11]*x[13]*x[17] + x[9]*x[10]*x[11]*x[13]*x[17] + 
     2*x[10]*x[12]*x[13]*x[17] - 2*y*x[11]*x[12]*x[13]*x[17] - 
     2*y*x[9]*x[13]^2*x[17] + 2*y*x[11]*x[13]^2*x[17] - 
     2*y*x[4]*x[9]*x[14]*x[17] + 2*y*x[5]*x[9]*x[14]*x[17] + 
     2*y*x[6]*x[9]*x[14]*x[17] + 2*x[4]*x[10]*x[14]*x[17] - 
     4*x[5]*x[10]*x[14]*x[17] + x[9]^2*x[10]*x[14]*x[17] + 
     2*y*x[4]*x[11]*x[14]*x[17] - 2*x[9]*x[10]*x[11]*x[14]*x[17] - 
     2*x[10]*x[12]*x[14]*x[17] + 2*y*x[11]*x[12]*x[14]*x[17] + 
     4*y*x[9]*x[13]*x[14]*x[17] - 2*x[10]*x[13]*x[14]*x[17] - 
     2*y*x[11]*x[13]*x[14]*x[17] - 2*y*x[9]*x[14]^2*x[17] + 
     2*x[10]*x[14]^2*x[17] + 2*x[4]*x[6]*x[15]*x[17] + 
     2*x[5]*x[6]*x[15]*x[17] + x[6]*x[9]*x[11]*x[15]*x[17] - 
     x[4]*x[11]^2*x[15]*x[17] - 4*x[6]*x[12]*x[15]*x[17] + 
     x[11]^2*x[12]*x[15]*x[17] - 2*x[4]*x[13]*x[15]*x[17] + 
     2*x[5]*x[13]*x[15]*x[17] - 2*x[6]*x[13]*x[15]*x[17] + 
     x[9]*x[11]*x[13]*x[15]*x[17] + x[11]^2*x[13]*x[15]*x[17] + 
     2*x[13]^2*x[15]*x[17] + 2*x[4]*x[14]*x[15]*x[17] - 
     2*x[5]*x[14]*x[15]*x[17] - 2*x[6]*x[14]*x[15]*x[17] - 
     x[9]*x[11]*x[14]*x[15]*x[17] - 4*x[13]*x[14]*x[15]*x[17] + 
     2*x[14]^2*x[15]*x[17] - 2*y*x[4]*x[5]*x[16]*x[17] + 
     2*y*x[5]^2*x[16]*x[17] - x[5]*x[9]*x[10]*x[16]*x[17] + 
     2*y*x[4]*x[12]*x[16]*x[17] - 2*y*x[5]*x[12]*x[16]*x[17] - 
     4*y*x[6]*x[12]*x[16]*x[17] + x[9]*x[10]*x[12]*x[16]*x[17] - 
     2*x[10]*x[11]*x[12]*x[16]*x[17] + 2*y*x[5]*x[13]*x[16]*x[17] + 
     2*y*x[12]*x[13]*x[16]*x[17] + 2*y*x[4]*x[14]*x[16]*x[17] - 
     4*y*x[5]*x[14]*x[16]*x[17] + x[9]*x[10]*x[14]*x[16]*x[17] - 
     2*y*x[12]*x[14]*x[16]*x[17] - 2*y*x[13]*x[14]*x[16]*x[17] + 
     2*y*x[14]^2*x[16]*x[17] + x[6]*x[9]*x[15]*x[16]*x[17] + 
     x[4]*x[11]*x[15]*x[16]*x[17] + x[5]*x[11]*x[15]*x[16]*x[17] - 
     2*x[11]*x[12]*x[15]*x[16]*x[17] - x[9]*x[13]*x[15]*x[16]*x[17] - 
     x[11]*x[13]*x[15]*x[16]*x[17] + x[9]*x[14]*x[15]*x[16]*x[17] - 
     x[11]*x[14]*x[15]*x[16]*x[17] - x[5]*x[15]*x[16]^2*x[17] + 
     x[12]*x[15]*x[16]^2*x[17] + x[14]*x[15]*x[16]^2*x[17] + x[4]^2*x[17]^2 - 
     2*x[4]*x[5]*x[17]^2 + x[5]^2*x[17]^2 + x[6]*x[9]^2*x[17]^2 - 
     x[4]*x[9]*x[11]*x[17]^2 + x[5]*x[9]*x[11]*x[17]^2 - 
     4*x[6]*x[12]*x[17]^2 + x[11]^2*x[12]*x[17]^2 - 2*x[4]*x[13]*x[17]^2 + 
     2*x[5]*x[13]*x[17]^2 + x[9]*x[11]*x[13]*x[17]^2 + x[13]^2*x[17]^2 + 
     2*x[4]*x[14]*x[17]^2 - 2*x[5]*x[14]*x[17]^2 - x[9]*x[11]*x[14]*x[17]^2 - 
     2*x[13]*x[14]*x[17]^2 + x[14]^2*x[17]^2 + x[4]*x[9]*x[16]*x[17]^2 - 
     x[5]*x[9]*x[16]*x[17]^2 - 2*x[11]*x[12]*x[16]*x[17]^2 - 
     x[9]*x[13]*x[16]*x[17]^2 + x[9]*x[14]*x[16]*x[17]^2 + 
     x[12]*x[16]^2*x[17]^2)^((-6 + d)/2))/(2^(3*(-2 + d))*Pi^(13/2)*
   Gamma[(-4 + d)/2]*Gamma[(-3 + d)/2]^3), 
 -((2^(7 - 3*d)*(-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*
    (4*x[5] - x[14]^2)^((3 - d)/2)*(-x[11]^2 + 4*x[13] - 4*y^2*x[13] + 
      2*y*x[11]*x[15] - x[15]^2)^((4 - d)/2)*
    (-q^4 + q^4*y^2 + 2*q^2*x[7] - 2*q^2*y^2*x[7] - x[7]^2 + y^2*x[7]^2 - 
      q^2*x[11]^2 + 2*q^2*x[13] - 2*q^2*y^2*x[13] + 2*x[7]*x[13] - 
      2*y^2*x[7]*x[13] - x[13]^2 + y^2*x[13]^2 + 2*q^2*y*x[11]*x[15] - 
      q^2*x[15]^2)^((-5 + d)/2)*(4*x[1]*x[2]*x[4] - 4*x[2]^2*x[4] - 
      4*x[1]*x[3]*x[4] + 4*x[2]*x[3]*x[4] - 4*x[2]*x[4]^2 - 4*x[1]^2*x[5] + 
      4*x[1]*x[2]*x[5] + 4*x[1]*x[3]*x[5] - 4*x[2]*x[3]*x[5] + 
      4*x[1]*x[4]*x[5] + 4*x[2]*x[4]*x[5] - 4*x[1]*x[5]^2 + x[4]^2*x[8]^2 - 
      2*x[4]*x[5]*x[8]^2 + x[5]^2*x[8]^2 - 2*x[2]*x[4]*x[8]*x[9] + 
      2*x[3]*x[4]*x[8]*x[9] - 2*x[4]^2*x[8]*x[9] + 4*x[1]*x[5]*x[8]*x[9] - 
      2*x[2]*x[5]*x[8]*x[9] - 2*x[3]*x[5]*x[8]*x[9] + 2*x[4]*x[5]*x[8]*x[9] + 
      x[2]^2*x[9]^2 - 2*x[2]*x[3]*x[9]^2 + x[3]^2*x[9]^2 + 
      2*x[2]*x[4]*x[9]^2 - 2*x[3]*x[4]*x[9]^2 + x[4]^2*x[9]^2 - 
      4*x[1]*x[5]*x[9]^2 - 4*x[1]*x[2]*x[12] + 4*x[1]*x[3]*x[12] + 
      4*x[2]*x[3]*x[12] - 4*x[3]^2*x[12] + 4*x[2]*x[4]*x[12] + 
      4*x[3]*x[4]*x[12] + 4*x[1]*x[5]*x[12] + 4*x[3]*x[5]*x[12] - 
      4*x[4]*x[5]*x[12] - 2*x[4]*x[8]^2*x[12] - 2*x[5]*x[8]^2*x[12] + 
      2*x[2]*x[8]*x[9]*x[12] - 2*x[3]*x[8]*x[9]*x[12] + 
      4*x[4]*x[8]*x[9]*x[12] + 2*x[5]*x[8]*x[9]*x[12] - 2*x[2]*x[9]^2*x[12] + 
      2*x[3]*x[9]^2*x[12] - 2*x[4]*x[9]^2*x[12] - 4*x[3]*x[12]^2 + 
      x[8]^2*x[12]^2 - 2*x[8]*x[9]*x[12]^2 + x[9]^2*x[12]^2 - 
      2*x[1]*x[4]*x[8]*x[14] + 2*x[2]*x[4]*x[8]*x[14] + 
      2*x[1]*x[5]*x[8]*x[14] - 2*x[2]*x[5]*x[8]*x[14] - 
      2*x[1]*x[2]*x[9]*x[14] + 2*x[2]^2*x[9]*x[14] + 2*x[1]*x[3]*x[9]*x[14] - 
      2*x[2]*x[3]*x[9]*x[14] + 2*x[1]*x[4]*x[9]*x[14] + 
      2*x[2]*x[4]*x[9]*x[14] - 4*x[1]*x[5]*x[9]*x[14] + 
      2*x[1]*x[8]*x[12]*x[14] + 2*x[2]*x[8]*x[12]*x[14] - 
      4*x[3]*x[8]*x[12]*x[14] + 2*x[4]*x[8]*x[12]*x[14] + 
      2*x[5]*x[8]*x[12]*x[14] - 2*x[1]*x[9]*x[12]*x[14] - 
      4*x[2]*x[9]*x[12]*x[14] + 2*x[3]*x[9]*x[12]*x[14] - 
      2*x[4]*x[9]*x[12]*x[14] - 2*x[8]*x[12]^2*x[14] + 2*x[9]*x[12]^2*x[14] + 
      x[1]^2*x[14]^2 - 2*x[1]*x[2]*x[14]^2 + x[2]^2*x[14]^2 - 
      2*x[1]*x[12]*x[14]^2 - 2*x[2]*x[12]*x[14]^2 + x[12]^2*x[14]^2 - 
      2*x[2]*x[4]*x[8]*x[15] + 2*x[3]*x[4]*x[8]*x[15] + 
      4*x[1]*x[5]*x[8]*x[15] - 2*x[2]*x[5]*x[8]*x[15] - 
      2*x[3]*x[5]*x[8]*x[15] - 2*x[4]*x[5]*x[8]*x[15] + 2*x[5]^2*x[8]*x[15] + 
      2*x[2]^2*x[9]*x[15] - 4*x[2]*x[3]*x[9]*x[15] + 2*x[3]^2*x[9]*x[15] + 
      2*x[2]*x[4]*x[9]*x[15] - 2*x[3]*x[4]*x[9]*x[15] - 
      4*x[1]*x[5]*x[9]*x[15] - 2*x[2]*x[5]*x[9]*x[15] - 
      2*x[3]*x[5]*x[9]*x[15] + 2*x[4]*x[5]*x[9]*x[15] + 
      2*x[2]*x[8]*x[12]*x[15] - 2*x[3]*x[8]*x[12]*x[15] - 
      2*x[5]*x[8]*x[12]*x[15] - 2*x[2]*x[9]*x[12]*x[15] + 
      2*x[3]*x[9]*x[12]*x[15] + 2*x[5]*x[9]*x[12]*x[15] - 
      2*x[1]*x[2]*x[14]*x[15] + 2*x[2]^2*x[14]*x[15] + 
      2*x[1]*x[3]*x[14]*x[15] - 2*x[2]*x[3]*x[14]*x[15] + 
      4*x[2]*x[4]*x[14]*x[15] - 2*x[1]*x[5]*x[14]*x[15] - 
      2*x[2]*x[5]*x[14]*x[15] - 2*x[2]*x[12]*x[14]*x[15] - 
      2*x[3]*x[12]*x[14]*x[15] + 2*x[5]*x[12]*x[14]*x[15] + x[2]^2*x[15]^2 - 
      2*x[2]*x[3]*x[15]^2 + x[3]^2*x[15]^2 - 2*x[2]*x[5]*x[15]^2 - 
      2*x[3]*x[5]*x[15]^2 + x[5]^2*x[15]^2)^((-5 + d)/2)*
    (-4*x[5]^2 + 4*y^2*x[5]^2 + 8*x[5]*x[6] - 8*y^2*x[5]*x[6] - 4*x[6]^2 + 
      4*y^2*x[6]^2 - 4*x[5]*x[10]*x[11] + 4*x[6]*x[10]*x[11] - 
      4*x[6]*x[11]^2 + 8*x[5]*x[13] - 8*y^2*x[5]*x[13] + 8*x[6]*x[13] - 
      8*y^2*x[6]*x[13] - 4*x[10]^2*x[13] + 4*x[10]*x[11]*x[13] - 4*x[13]^2 + 
      4*y^2*x[13]^2 + 4*y*x[5]*x[11]*x[14] - 4*y*x[6]*x[11]*x[14] + 
      8*y*x[10]*x[13]*x[14] - 4*y*x[11]*x[13]*x[14] + x[11]^2*x[14]^2 - 
      4*x[13]*x[14]^2 + 4*y*x[5]*x[10]*x[15] - 4*y*x[6]*x[10]*x[15] + 
      4*y*x[5]*x[11]*x[15] + 4*y*x[6]*x[11]*x[15] + 4*y*x[10]*x[13]*x[15] - 
      4*y*x[11]*x[13]*x[15] - 4*x[5]*x[14]*x[15] + 4*x[6]*x[14]*x[15] - 
      2*x[10]*x[11]*x[14]*x[15] + 2*x[11]^2*x[14]*x[15] - 
      4*x[13]*x[14]*x[15] - 4*x[5]*x[15]^2 + x[10]^2*x[15]^2 - 
      2*x[10]*x[11]*x[15]^2 + x[11]^2*x[15]^2)^((-5 + d)/2))/
   (Pi^(11/2)*Gamma[(-3 + d)/2]^3*Gamma[(-2 + d)/2])), 
 -((2^(11 - 4*d)*(-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*
    (-x[4]^2 + 2*x[4]*x[12] - x[12]^2 + 2*x[4]*x[13] - x[9]^2*x[13] + 
      2*x[12]*x[13] - x[13]^2 + x[4]*x[9]*x[15] - x[9]*x[12]*x[15] - 
      x[9]*x[13]*x[15] - x[12]*x[15]^2)^((4 - d)/2)*
    (-4*x[1]^2*x[4] + 4*x[1]*x[2]*x[4] + 4*x[1]*x[3]*x[4] - 
      4*x[2]*x[3]*x[4] - 4*x[1]*x[4]^2 + x[4]^2*x[8]^2 + 
      2*x[1]*x[4]*x[8]*x[9] - 2*x[3]*x[4]*x[8]*x[9] + x[1]^2*x[9]^2 - 
      2*x[1]*x[3]*x[9]^2 + x[3]^2*x[9]^2 - 4*x[1]*x[2]*x[12] + 
      4*x[1]*x[3]*x[12] + 4*x[2]*x[3]*x[12] - 4*x[3]^2*x[12] + 
      4*x[1]*x[4]*x[12] + 4*x[3]*x[4]*x[12] - 2*x[4]*x[8]^2*x[12] - 
      2*x[1]*x[8]*x[9]*x[12] + 2*x[3]*x[8]*x[9]*x[12] - 4*x[3]*x[12]^2 + 
      x[8]^2*x[12]^2 + 4*x[1]*x[2]*x[13] - 4*x[2]^2*x[13] - 
      4*x[1]*x[3]*x[13] + 4*x[2]*x[3]*x[13] + 4*x[1]*x[4]*x[13] + 
      4*x[2]*x[4]*x[13] - 2*x[4]*x[8]^2*x[13] + 2*x[1]*x[8]*x[9]*x[13] - 
      4*x[2]*x[8]*x[9]*x[13] + 2*x[3]*x[8]*x[9]*x[13] + 
      2*x[4]*x[8]*x[9]*x[13] - 2*x[1]*x[9]^2*x[13] - 2*x[3]*x[9]^2*x[13] + 
      4*x[2]*x[12]*x[13] + 4*x[3]*x[12]*x[13] - 4*x[4]*x[12]*x[13] - 
      2*x[8]^2*x[12]*x[13] + 2*x[8]*x[9]*x[12]*x[13] - 4*x[2]*x[13]^2 + 
      x[8]^2*x[13]^2 - 2*x[8]*x[9]*x[13]^2 + x[9]^2*x[13]^2 - 
      2*x[1]*x[4]*x[8]*x[15] + 2*x[2]*x[4]*x[8]*x[15] + 2*x[1]^2*x[9]*x[15] - 
      2*x[1]*x[2]*x[9]*x[15] - 2*x[1]*x[3]*x[9]*x[15] + 
      2*x[2]*x[3]*x[9]*x[15] + 4*x[1]*x[4]*x[9]*x[15] - 
      2*x[1]*x[8]*x[12]*x[15] - 2*x[2]*x[8]*x[12]*x[15] + 
      4*x[3]*x[8]*x[12]*x[15] - 2*x[4]*x[8]*x[12]*x[15] - 
      2*x[1]*x[9]*x[12]*x[15] - 2*x[3]*x[9]*x[12]*x[15] + 
      2*x[8]*x[12]^2*x[15] + 2*x[1]*x[8]*x[13]*x[15] - 
      2*x[2]*x[8]*x[13]*x[15] - 2*x[1]*x[9]*x[13]*x[15] - 
      2*x[2]*x[9]*x[13]*x[15] - 2*x[8]*x[12]*x[13]*x[15] + 
      2*x[9]*x[12]*x[13]*x[15] + x[1]^2*x[15]^2 - 2*x[1]*x[2]*x[15]^2 + 
      x[2]^2*x[15]^2 - 2*x[1]*x[12]*x[15]^2 - 2*x[2]*x[12]*x[15]^2 + 
      x[12]^2*x[15]^2)^((-5 + d)/2)*(-x[11]^2 + 4*x[14] - 4*y^2*x[14] + 
      2*y*x[11]*x[16] - x[16]^2)^((4 - d)/2)*
    (-q^4 + q^4*y^2 + 2*q^2*x[7] - 2*q^2*y^2*x[7] - x[7]^2 + y^2*x[7]^2 - 
      q^2*x[11]^2 + 2*q^2*x[14] - 2*q^2*y^2*x[14] + 2*x[7]*x[14] - 
      2*y^2*x[7]*x[14] - x[14]^2 + y^2*x[14]^2 + 2*q^2*y*x[11]*x[16] - 
      q^2*x[16]^2)^((-5 + d)/2)*(-4*x[6]^2 + 4*y^2*x[6]^2 - 
      4*x[6]*x[10]*x[11] + 8*x[6]*x[13] - 8*y^2*x[6]*x[13] + 
      4*x[10]*x[11]*x[13] - 4*x[11]^2*x[13] - 4*x[13]^2 + 4*y^2*x[13]^2 + 
      8*x[6]*x[14] - 8*y^2*x[6]*x[14] - 4*x[10]^2*x[14] + 
      4*x[10]*x[11]*x[14] + 8*x[13]*x[14] - 8*y^2*x[13]*x[14] - 4*x[14]^2 + 
      4*y^2*x[14]^2 + 4*y*x[6]*x[11]*x[15] - 4*y*x[11]*x[13]*x[15] + 
      8*y*x[10]*x[14]*x[15] - 4*y*x[11]*x[14]*x[15] + x[11]^2*x[15]^2 - 
      4*x[14]*x[15]^2 + 4*y*x[6]*x[10]*x[16] - 4*y*x[10]*x[13]*x[16] + 
      8*y*x[11]*x[13]*x[16] - 4*y*x[10]*x[14]*x[16] - 4*x[6]*x[15]*x[16] - 
      2*x[10]*x[11]*x[15]*x[16] + 4*x[13]*x[15]*x[16] + 4*x[14]*x[15]*x[16] + 
      x[10]^2*x[16]^2 - 4*x[13]*x[16]^2)^((-5 + d)/2)*
    (-x[6]^2 + 2*x[6]*x[13] - x[13]^2 + 2*x[6]*x[14] + 2*x[13]*x[14] - 
      x[14]^2 - x[14]*x[15]^2 - x[6]*x[15]*x[16] + x[13]*x[15]*x[16] + 
      x[14]*x[15]*x[16] - x[13]*x[16]^2)^((4 - d)/2)*
    (-4*x[4]*x[5]*x[6] + x[6]^2*x[9]^2 + 4*x[4]*x[6]*x[12] + 
      4*x[5]*x[6]*x[12] - 4*x[6]^2*x[12] - 4*x[6]*x[12]^2 + 
      4*x[4]*x[5]*x[13] - 4*x[5]^2*x[13] + 4*x[5]*x[6]*x[13] - 
      2*x[6]*x[9]^2*x[13] - 4*x[4]*x[12]*x[13] + 4*x[5]*x[12]*x[13] + 
      4*x[6]*x[12]*x[13] - 4*x[5]*x[13]^2 + x[9]^2*x[13]^2 - 4*x[4]^2*x[14] + 
      4*x[4]*x[5]*x[14] + 4*x[4]*x[6]*x[14] - 2*x[6]*x[9]^2*x[14] + 
      4*x[4]*x[12]*x[14] - 4*x[5]*x[12]*x[14] + 4*x[6]*x[12]*x[14] + 
      4*x[4]*x[13]*x[14] + 4*x[5]*x[13]*x[14] - 4*x[6]*x[13]*x[14] - 
      2*x[9]^2*x[13]*x[14] - 4*x[4]*x[14]^2 + x[9]^2*x[14]^2 + 
      2*x[5]*x[6]*x[9]*x[15] - 2*x[6]*x[9]*x[12]*x[15] - 
      2*x[5]*x[9]*x[13]*x[15] + 2*x[9]*x[12]*x[13]*x[15] + 
      4*x[4]*x[9]*x[14]*x[15] - 2*x[5]*x[9]*x[14]*x[15] - 
      2*x[6]*x[9]*x[14]*x[15] - 2*x[9]*x[12]*x[14]*x[15] - 
      2*x[9]*x[13]*x[14]*x[15] + 2*x[9]*x[14]^2*x[15] + x[5]^2*x[15]^2 - 
      2*x[5]*x[12]*x[15]^2 + x[12]^2*x[15]^2 - 2*x[5]*x[14]*x[15]^2 - 
      2*x[12]*x[14]*x[15]^2 + x[14]^2*x[15]^2 + 2*x[4]*x[6]*x[9]*x[16] - 
      2*x[6]*x[9]*x[12]*x[16] - 2*x[4]*x[9]*x[13]*x[16] + 
      4*x[5]*x[9]*x[13]*x[16] - 2*x[6]*x[9]*x[13]*x[16] - 
      2*x[9]*x[12]*x[13]*x[16] + 2*x[9]*x[13]^2*x[16] - 
      2*x[4]*x[9]*x[14]*x[16] + 2*x[9]*x[12]*x[14]*x[16] - 
      2*x[9]*x[13]*x[14]*x[16] - 2*x[4]*x[5]*x[15]*x[16] + 
      2*x[4]*x[12]*x[15]*x[16] + 2*x[5]*x[12]*x[15]*x[16] - 
      4*x[6]*x[12]*x[15]*x[16] - 2*x[12]^2*x[15]*x[16] + 
      2*x[5]*x[13]*x[15]*x[16] + 2*x[12]*x[13]*x[15]*x[16] + 
      2*x[4]*x[14]*x[15]*x[16] + 2*x[12]*x[14]*x[15]*x[16] - 
      2*x[13]*x[14]*x[15]*x[16] + x[4]^2*x[16]^2 - 2*x[4]*x[12]*x[16]^2 + 
      x[12]^2*x[16]^2 - 2*x[4]*x[13]*x[16]^2 - 2*x[12]*x[13]*x[16]^2 + 
      x[13]^2*x[16]^2)^((-5 + d)/2))/(Pi^6*Gamma[(-3 + d)/2]^4)), 
 (2^(7 - 3*d)*(-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*
   (-x[9]^2 + 4*x[12] + 2*x[9]*x[15] - x[15]^2)^((3 - d)/2)*
   (-x[11]^2 + 4*x[13] - 4*y^2*x[13] - 2*y*x[11]*x[15] - x[15]^2)^((4 - d)/2)*
   (-q^4 + q^4*y^2 + 2*q^2*x[7] - 2*q^2*y^2*x[7] - x[7]^2 + y^2*x[7]^2 - 
     q^2*x[11]^2 + 2*q^2*x[13] - 2*q^2*y^2*x[13] + 2*x[7]*x[13] - 
     2*y^2*x[7]*x[13] - x[13]^2 + y^2*x[13]^2 - 2*q^2*y*x[11]*x[15] - 
     q^2*x[15]^2)^((-5 + d)/2)*(-x[1]^2 + 2*x[1]*x[2] - x[2]^2 + 
     x[1]*x[8]*x[9] - x[2]*x[8]*x[9] - x[1]*x[9]^2 + 2*x[1]*x[12] + 
     2*x[2]*x[12] - x[8]^2*x[12] + x[8]*x[9]*x[12] - x[12]^2 - 
     x[1]*x[8]*x[15] + x[2]*x[8]*x[15] + x[1]*x[9]*x[15] + x[2]*x[9]*x[15] + 
     x[8]*x[12]*x[15] - x[9]*x[12]*x[15] - x[2]*x[15]^2)^((-4 + d)/2)*
   (-x[5]^2 + 2*x[5]*x[6] - x[6]^2 + 2*x[5]*x[13] + 2*x[6]*x[13] - x[13]^2 - 
     x[13]*x[14]^2 + x[5]*x[14]*x[15] - x[6]*x[14]*x[15] + 
     x[13]*x[14]*x[15] - x[5]*x[15]^2)^((4 - d)/2)*
   (-4*x[5]^2 + 4*y^2*x[5]^2 + 8*x[5]*x[6] - 8*y^2*x[5]*x[6] - 4*x[6]^2 + 
     4*y^2*x[6]^2 - 4*x[5]*x[10]*x[11] + 4*x[6]*x[10]*x[11] - 
     4*x[6]*x[11]^2 + 8*x[5]*x[13] - 8*y^2*x[5]*x[13] + 8*x[6]*x[13] - 
     8*y^2*x[6]*x[13] - 4*x[10]^2*x[13] + 4*x[10]*x[11]*x[13] - 4*x[13]^2 + 
     4*y^2*x[13]^2 + 4*y*x[5]*x[11]*x[14] - 4*y*x[6]*x[11]*x[14] + 
     8*y*x[10]*x[13]*x[14] - 4*y*x[11]*x[13]*x[14] + x[11]^2*x[14]^2 - 
     4*x[13]*x[14]^2 - 4*y*x[5]*x[10]*x[15] + 4*y*x[6]*x[10]*x[15] - 
     4*y*x[5]*x[11]*x[15] - 4*y*x[6]*x[11]*x[15] - 4*y*x[10]*x[13]*x[15] + 
     4*y*x[11]*x[13]*x[15] + 4*x[5]*x[14]*x[15] - 4*x[6]*x[14]*x[15] + 
     2*x[10]*x[11]*x[14]*x[15] - 2*x[11]^2*x[14]*x[15] + 
     4*x[13]*x[14]*x[15] - 4*x[5]*x[15]^2 + x[10]^2*x[15]^2 - 
     2*x[10]*x[11]*x[15]^2 + x[11]^2*x[15]^2)^((-5 + d)/2)*
   (4*x[3]*x[4]*x[5] - 4*x[4]^2*x[5] - 4*x[4]*x[5]^2 - 4*x[3]*x[4]*x[6] + 
     4*x[4]*x[5]*x[6] + x[5]^2*x[9]^2 - 2*x[5]*x[6]*x[9]^2 + x[6]^2*x[9]^2 - 
     4*x[3]*x[5]*x[12] + 4*x[4]*x[5]*x[12] + 4*x[3]*x[6]*x[12] + 
     4*x[4]*x[6]*x[12] + 4*x[5]*x[6]*x[12] - 4*x[6]^2*x[12] - 
     4*x[6]*x[12]^2 - 4*x[3]^2*x[13] + 4*x[3]*x[4]*x[13] + 
     4*x[3]*x[5]*x[13] + 4*x[4]*x[5]*x[13] + 4*x[3]*x[6]*x[13] - 
     4*x[5]*x[6]*x[13] - 2*x[5]*x[9]^2*x[13] - 2*x[6]*x[9]^2*x[13] + 
     4*x[3]*x[12]*x[13] - 4*x[4]*x[12]*x[13] + 4*x[6]*x[12]*x[13] - 
     4*x[3]*x[13]^2 + x[9]^2*x[13]^2 - 2*x[4]*x[5]*x[9]*x[14] + 
     2*x[4]*x[6]*x[9]*x[14] + 2*x[5]*x[9]*x[12]*x[14] - 
     2*x[6]*x[9]*x[12]*x[14] + 4*x[3]*x[9]*x[13]*x[14] - 
     2*x[4]*x[9]*x[13]*x[14] - 2*x[5]*x[9]*x[13]*x[14] - 
     2*x[6]*x[9]*x[13]*x[14] - 2*x[9]*x[12]*x[13]*x[14] + 
     2*x[9]*x[13]^2*x[14] + x[4]^2*x[14]^2 - 2*x[4]*x[12]*x[14]^2 + 
     x[12]^2*x[14]^2 - 2*x[4]*x[13]*x[14]^2 - 2*x[12]*x[13]*x[14]^2 + 
     x[13]^2*x[14]^2 - 2*x[3]*x[5]*x[9]*x[15] + 4*x[4]*x[5]*x[9]*x[15] + 
     2*x[3]*x[6]*x[9]*x[15] + 2*x[5]*x[6]*x[9]*x[15] - 2*x[6]^2*x[9]*x[15] - 
     2*x[5]*x[9]*x[12]*x[15] - 2*x[6]*x[9]*x[12]*x[15] - 
     2*x[3]*x[9]*x[13]*x[15] + 2*x[5]*x[9]*x[13]*x[15] + 
     4*x[6]*x[9]*x[13]*x[15] + 2*x[9]*x[12]*x[13]*x[15] - 
     2*x[9]*x[13]^2*x[15] - 2*x[3]*x[4]*x[14]*x[15] + 
     4*x[4]*x[5]*x[14]*x[15] - 2*x[4]*x[6]*x[14]*x[15] + 
     2*x[3]*x[12]*x[14]*x[15] + 2*x[4]*x[12]*x[14]*x[15] - 
     2*x[6]*x[12]*x[14]*x[15] - 2*x[12]^2*x[14]*x[15] - 
     2*x[3]*x[13]*x[14]*x[15] + 2*x[4]*x[13]*x[14]*x[15] + 
     2*x[6]*x[13]*x[14]*x[15] + 4*x[12]*x[13]*x[14]*x[15] - 
     2*x[13]^2*x[14]*x[15] + x[3]^2*x[15]^2 - 4*x[4]*x[5]*x[15]^2 - 
     2*x[3]*x[6]*x[15]^2 + x[6]^2*x[15]^2 - 2*x[3]*x[12]*x[15]^2 + 
     2*x[6]*x[12]*x[15]^2 + x[12]^2*x[15]^2 + 2*x[3]*x[13]*x[15]^2 - 
     2*x[6]*x[13]*x[15]^2 - 2*x[12]*x[13]*x[15]^2 + x[13]^2*x[15]^2)^
    ((-5 + d)/2))/(Pi^(11/2)*Gamma[(-3 + d)/2]^3*Gamma[(-2 + d)/2]), 
 -((2^(7 - 3*d)*(-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*
    (-x[9]^2 + 4*x[12])^((3 - d)/2)*(-x[1]^2 + 2*x[1]*x[2] - x[2]^2 + 
      x[1]*x[8]*x[9] - x[2]*x[8]*x[9] - x[1]*x[9]^2 + 2*x[1]*x[12] + 
      2*x[2]*x[12] - x[8]^2*x[12] + x[8]*x[9]*x[12] - x[12]^2)^((-4 + d)/2)*
    (-x[11]^2 + 4*x[13] - 4*y^2*x[13] + 2*y*x[11]*x[15] - x[15]^2)^
     ((4 - d)/2)*(-q^4 + q^4*y^2 + 2*q^2*x[7] - 2*q^2*y^2*x[7] - x[7]^2 + 
      y^2*x[7]^2 - q^2*x[11]^2 + 2*q^2*x[13] - 2*q^2*y^2*x[13] + 
      2*x[7]*x[13] - 2*y^2*x[7]*x[13] - x[13]^2 + y^2*x[13]^2 + 
      2*q^2*y*x[11]*x[15] - q^2*x[15]^2)^((-5 + d)/2)*
    (-x[5]^2 + 2*x[5]*x[6] - x[6]^2 + 2*x[5]*x[13] + 2*x[6]*x[13] - x[13]^2 - 
      x[13]*x[14]^2 + x[5]*x[14]*x[15] - x[6]*x[14]*x[15] + 
      x[13]*x[14]*x[15] - x[5]*x[15]^2)^((4 - d)/2)*
    (-4*x[5]^2 + 4*y^2*x[5]^2 + 8*x[5]*x[6] - 8*y^2*x[5]*x[6] - 4*x[6]^2 + 
      4*y^2*x[6]^2 + 4*x[5]*x[10]*x[11] - 4*x[6]*x[10]*x[11] - 
      4*x[5]*x[11]^2 + 8*x[5]*x[13] - 8*y^2*x[5]*x[13] + 8*x[6]*x[13] - 
      8*y^2*x[6]*x[13] - 4*x[10]^2*x[13] + 4*x[10]*x[11]*x[13] - 4*x[13]^2 + 
      4*y^2*x[13]^2 - 4*y*x[5]*x[11]*x[14] + 4*y*x[6]*x[11]*x[14] + 
      8*y*x[10]*x[13]*x[14] - 4*y*x[11]*x[13]*x[14] + x[11]^2*x[14]^2 - 
      4*x[13]*x[14]^2 - 4*y*x[5]*x[10]*x[15] + 4*y*x[6]*x[10]*x[15] + 
      8*y*x[5]*x[11]*x[15] - 4*y*x[10]*x[13]*x[15] + 4*x[5]*x[14]*x[15] - 
      4*x[6]*x[14]*x[15] - 2*x[10]*x[11]*x[14]*x[15] + 4*x[13]*x[14]*x[15] - 
      4*x[5]*x[15]^2 + x[10]^2*x[15]^2)^((-5 + d)/2)*
    (4*x[3]*x[4]*x[5] - 4*x[4]^2*x[5] - 4*x[4]*x[5]^2 - 4*x[3]*x[4]*x[6] + 
      4*x[4]*x[5]*x[6] + x[5]^2*x[9]^2 - 2*x[5]*x[6]*x[9]^2 + x[6]^2*x[9]^2 - 
      4*x[3]*x[5]*x[12] + 4*x[4]*x[5]*x[12] + 4*x[3]*x[6]*x[12] + 
      4*x[4]*x[6]*x[12] + 4*x[5]*x[6]*x[12] - 4*x[6]^2*x[12] - 
      4*x[6]*x[12]^2 - 4*x[3]^2*x[13] + 4*x[3]*x[4]*x[13] + 
      4*x[3]*x[5]*x[13] + 4*x[4]*x[5]*x[13] + 4*x[3]*x[6]*x[13] - 
      4*x[5]*x[6]*x[13] - 2*x[5]*x[9]^2*x[13] - 2*x[6]*x[9]^2*x[13] + 
      4*x[3]*x[12]*x[13] - 4*x[4]*x[12]*x[13] + 4*x[6]*x[12]*x[13] - 
      4*x[3]*x[13]^2 + x[9]^2*x[13]^2 - 2*x[4]*x[5]*x[9]*x[14] + 
      2*x[4]*x[6]*x[9]*x[14] + 2*x[5]*x[9]*x[12]*x[14] - 
      2*x[6]*x[9]*x[12]*x[14] + 4*x[3]*x[9]*x[13]*x[14] - 
      2*x[4]*x[9]*x[13]*x[14] - 2*x[5]*x[9]*x[13]*x[14] - 
      2*x[6]*x[9]*x[13]*x[14] - 2*x[9]*x[12]*x[13]*x[14] + 
      2*x[9]*x[13]^2*x[14] + x[4]^2*x[14]^2 - 2*x[4]*x[12]*x[14]^2 + 
      x[12]^2*x[14]^2 - 2*x[4]*x[13]*x[14]^2 - 2*x[12]*x[13]*x[14]^2 + 
      x[13]^2*x[14]^2 - 2*x[3]*x[5]*x[9]*x[15] + 4*x[4]*x[5]*x[9]*x[15] + 
      2*x[5]^2*x[9]*x[15] + 2*x[3]*x[6]*x[9]*x[15] - 2*x[5]*x[6]*x[9]*x[15] - 
      2*x[5]*x[9]*x[12]*x[15] - 2*x[6]*x[9]*x[12]*x[15] - 
      2*x[3]*x[9]*x[13]*x[15] - 2*x[5]*x[9]*x[13]*x[15] + 
      2*x[9]*x[12]*x[13]*x[15] - 2*x[3]*x[4]*x[14]*x[15] + 
      2*x[4]*x[5]*x[14]*x[15] + 2*x[3]*x[12]*x[14]*x[15] + 
      2*x[4]*x[12]*x[14]*x[15] + 2*x[5]*x[12]*x[14]*x[15] - 
      4*x[6]*x[12]*x[14]*x[15] - 2*x[12]^2*x[14]*x[15] + 
      2*x[3]*x[13]*x[14]*x[15] - 2*x[5]*x[13]*x[14]*x[15] + 
      2*x[12]*x[13]*x[14]*x[15] + x[3]^2*x[15]^2 - 2*x[3]*x[5]*x[15]^2 + 
      x[5]^2*x[15]^2 - 2*x[3]*x[12]*x[15]^2 - 2*x[5]*x[12]*x[15]^2 + 
      x[12]^2*x[15]^2)^((-5 + d)/2))/(Pi^(11/2)*Gamma[(-3 + d)/2]^3*
    Gamma[(-2 + d)/2])), -((2^(7 - 3*d)*(-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*
    (-x[4]^2 + 2*x[4]*x[5] - x[5]^2 - x[4]*x[11]^2 + 2*x[4]*x[12] + 
      2*x[5]*x[12] - x[12]^2 - x[4]*x[11]*x[14] + x[5]*x[11]*x[14] - 
      x[11]*x[12]*x[14] - x[12]*x[14]^2)^((4 - d)/2)*
    (-4*x[1]*x[2]*x[4] + 4*x[1]*x[3]*x[4] + 4*x[2]*x[3]*x[4] - 
      4*x[3]^2*x[4] - 4*x[3]*x[4]^2 - 4*x[1]^2*x[5] + 4*x[1]*x[2]*x[5] + 
      4*x[1]*x[3]*x[5] - 4*x[2]*x[3]*x[5] + 4*x[1]*x[4]*x[5] + 
      4*x[3]*x[4]*x[5] - 4*x[1]*x[5]^2 + x[4]^2*x[8]^2 - 2*x[4]*x[5]*x[8]^2 + 
      x[5]^2*x[8]^2 + 2*x[1]*x[4]*x[8]*x[11] + 2*x[2]*x[4]*x[8]*x[11] - 
      4*x[3]*x[4]*x[8]*x[11] - 2*x[4]^2*x[8]*x[11] + 2*x[1]*x[5]*x[8]*x[11] - 
      2*x[2]*x[5]*x[8]*x[11] + 2*x[4]*x[5]*x[8]*x[11] + x[1]^2*x[11]^2 - 
      2*x[1]*x[2]*x[11]^2 + x[2]^2*x[11]^2 - 2*x[1]*x[4]*x[11]^2 - 
      2*x[2]*x[4]*x[11]^2 + x[4]^2*x[11]^2 + 4*x[1]*x[2]*x[12] - 
      4*x[2]^2*x[12] - 4*x[1]*x[3]*x[12] + 4*x[2]*x[3]*x[12] + 
      4*x[2]*x[4]*x[12] + 4*x[3]*x[4]*x[12] + 4*x[1]*x[5]*x[12] + 
      4*x[2]*x[5]*x[12] - 4*x[4]*x[5]*x[12] - 2*x[4]*x[8]^2*x[12] - 
      2*x[5]*x[8]^2*x[12] - 2*x[1]*x[8]*x[11]*x[12] + 
      2*x[2]*x[8]*x[11]*x[12] + 2*x[4]*x[8]*x[11]*x[12] - 4*x[2]*x[12]^2 + 
      x[8]^2*x[12]^2 + 2*x[1]*x[4]*x[8]*x[14] - 2*x[3]*x[4]*x[8]*x[14] - 
      2*x[1]*x[5]*x[8]*x[14] + 2*x[3]*x[5]*x[8]*x[14] + 
      2*x[1]^2*x[11]*x[14] - 2*x[1]*x[2]*x[11]*x[14] - 
      2*x[1]*x[3]*x[11]*x[14] + 2*x[2]*x[3]*x[11]*x[14] - 
      2*x[1]*x[4]*x[11]*x[14] - 2*x[3]*x[4]*x[11]*x[14] + 
      4*x[1]*x[5]*x[11]*x[14] - 2*x[1]*x[8]*x[12]*x[14] + 
      4*x[2]*x[8]*x[12]*x[14] - 2*x[3]*x[8]*x[12]*x[14] - 
      2*x[4]*x[8]*x[12]*x[14] - 2*x[5]*x[8]*x[12]*x[14] - 
      2*x[1]*x[11]*x[12]*x[14] - 2*x[2]*x[11]*x[12]*x[14] + 
      2*x[4]*x[11]*x[12]*x[14] + 2*x[8]*x[12]^2*x[14] + x[1]^2*x[14]^2 - 
      2*x[1]*x[3]*x[14]^2 + x[3]^2*x[14]^2 - 2*x[1]*x[12]*x[14]^2 - 
      2*x[3]*x[12]*x[14]^2 + x[12]^2*x[14]^2)^((-5 + d)/2)*
    (4*x[13] - x[15]^2)^((3 - d)/2)*(-x[11]^2 + 4*x[12] - 4*y^2*x[12] + 
      2*y*x[11]*x[15] - x[15]^2)^((4 - d)/2)*
    (-q^4 + q^4*y^2 - q^2*x[11]^2 + 2*q^2*x[12] - 2*q^2*y^2*x[12] - x[12]^2 + 
      y^2*x[12]^2 + 2*q^2*x[13] - 2*q^2*y^2*x[13] + 2*x[12]*x[13] - 
      2*y^2*x[12]*x[13] - x[13]^2 + y^2*x[13]^2 + 2*q^2*y*x[11]*x[15] - 
      q^2*x[15]^2)^((-5 + d)/2)*(-x[6]^2 + 2*x[6]*x[7] - x[7]^2 + 
      2*x[6]*x[13] + 2*x[7]*x[13] - x[10]^2*x[13] - x[13]^2 - 
      x[6]*x[10]*x[15] + x[7]*x[10]*x[15] - x[10]*x[13]*x[15] - x[6]*x[15]^2)^
     ((-4 + d)/2)*(-4*x[4]^2 + 4*y^2*x[4]^2 + 8*x[4]*x[5] - 8*y^2*x[4]*x[5] - 
      4*x[5]^2 + 4*y^2*x[5]^2 + 4*y*x[4]*x[9]*x[11] - 4*y*x[5]*x[9]*x[11] - 
      4*x[4]*x[11]^2 + x[9]^2*x[11]^2 + 8*x[4]*x[12] - 8*y^2*x[4]*x[12] + 
      8*x[5]*x[12] - 8*y^2*x[5]*x[12] - 4*x[9]^2*x[12] + 
      4*y*x[9]*x[11]*x[12] - 4*x[12]^2 + 4*y^2*x[12]^2 - 4*x[4]*x[11]*x[14] + 
      4*x[5]*x[11]*x[14] + 8*y*x[9]*x[12]*x[14] - 4*x[11]*x[12]*x[14] - 
      4*x[12]*x[14]^2 - 4*x[4]*x[9]*x[15] + 4*x[5]*x[9]*x[15] + 
      8*y*x[4]*x[11]*x[15] - 4*x[9]*x[12]*x[15] + 4*y*x[4]*x[14]*x[15] - 
      4*y*x[5]*x[14]*x[15] - 2*x[9]*x[11]*x[14]*x[15] + 
      4*y*x[12]*x[14]*x[15] - 4*x[4]*x[15]^2 + x[14]^2*x[15]^2)^((-5 + d)/2))/
   (Pi^(11/2)*Gamma[(-3 + d)/2]^3*Gamma[(-2 + d)/2])), 
 (2^(3 - 2*d)*(-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*
   (-x[10]^2 + 4*x[12])^((3 - d)/2)*(-x[3]^2 + 2*x[3]*x[4] - x[4]^2 + 
     x[3]*x[9]*x[10] - x[4]*x[9]*x[10] - x[3]*x[10]^2 + 2*x[3]*x[12] + 
     2*x[4]*x[12] - x[9]^2*x[12] + x[9]*x[10]*x[12] - x[12]^2)^((-4 + d)/2)*
   (-x[11]^2 + 4*x[13])^((3 - d)/2)*(-x[1]^2 + 2*x[1]*x[2] - x[2]^2 + 
     x[1]*x[8]*x[11] - x[2]*x[8]*x[11] - x[1]*x[11]^2 + 2*x[1]*x[13] + 
     2*x[2]*x[13] - x[8]^2*x[13] + x[8]*x[11]*x[13] - x[13]^2)^((-4 + d)/2)*
   (-q^4 + 2*q^2*x[7] - x[7]^2 + 2*q^2*x[13] + 2*x[7]*x[13] - x[13]^2 - 
     q^2*x[14]^2)^((4 - d)/2)*(-q^4 + q^4*y^2 + 2*q^2*x[7] - 2*q^2*y^2*x[7] - 
     x[7]^2 + y^2*x[7]^2 - q^2*x[11]^2 + 2*q^2*x[13] - 2*q^2*y^2*x[13] + 
     2*x[7]*x[13] - 2*y^2*x[7]*x[13] - x[13]^2 + y^2*x[13]^2 + 
     2*q^2*y*x[11]*x[14] - q^2*x[14]^2)^((-5 + d)/2)*
   (-4*q^4*x[5] - 4*q^2*x[5]^2 + 4*q^2*x[5]*x[6] + 4*q^2*x[5]*x[7] - 
     4*x[5]*x[6]*x[7] + q^4*x[10]^2 - 2*q^2*x[7]*x[10]^2 + x[7]^2*x[10]^2 + 
     4*q^2*x[5]*x[12] - 4*q^2*x[6]*x[12] + 4*q^2*x[7]*x[12] + 
     4*x[5]*x[7]*x[12] + 4*x[6]*x[7]*x[12] - 4*x[7]^2*x[12] - 
     4*x[7]*x[12]^2 + 4*q^2*x[5]*x[13] + 4*q^2*x[6]*x[13] + 
     4*x[5]*x[6]*x[13] - 4*x[6]^2*x[13] - 4*q^2*x[7]*x[13] + 
     4*x[6]*x[7]*x[13] - 2*q^2*x[10]^2*x[13] - 2*x[7]*x[10]^2*x[13] - 
     4*x[5]*x[12]*x[13] + 4*x[6]*x[12]*x[13] + 4*x[7]*x[12]*x[13] - 
     4*x[6]*x[13]^2 + x[10]^2*x[13]^2 + 2*q^4*x[10]*x[14] + 
     4*q^2*x[5]*x[10]*x[14] - 2*q^2*x[6]*x[10]*x[14] - 
     2*q^2*x[7]*x[10]*x[14] + 2*x[6]*x[7]*x[10]*x[14] - 
     2*q^2*x[10]*x[12]*x[14] - 2*x[7]*x[10]*x[12]*x[14] - 
     2*q^2*x[10]*x[13]*x[14] - 2*x[6]*x[10]*x[13]*x[14] + 
     2*x[10]*x[12]*x[13]*x[14] + q^4*x[14]^2 - 2*q^2*x[6]*x[14]^2 + 
     x[6]^2*x[14]^2 - 2*q^2*x[12]*x[14]^2 - 2*x[6]*x[12]*x[14]^2 + 
     x[12]^2*x[14]^2)^((-5 + d)/2))/(Pi^5*Gamma[(-3 + d)/2]^2*
   Gamma[(-2 + d)/2]^2), ((-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*
   (4*x[1] - x[8]^2 - 2*x[8]*x[14] - x[14]^2)^((-3 + d)/2)*
   (-x[11]^2 + 4*x[12] - 4*y^2*x[12] + 2*y*x[11]*x[14] - x[14]^2)^((4 - d)/2)*
   (-q^4 + q^4*y^2 + 2*q^2*x[7] - 2*q^2*y^2*x[7] - x[7]^2 + y^2*x[7]^2 - 
     q^2*x[11]^2 + 2*q^2*x[12] - 2*q^2*y^2*x[12] + 2*x[7]*x[12] - 
     2*y^2*x[7]*x[12] - x[12]^2 + y^2*x[12]^2 + 2*q^2*y*x[11]*x[14] - 
     q^2*x[14]^2)^((-5 + d)/2)*(-x[5]^2 + 2*x[5]*x[6] - x[6]^2 + 
     2*x[5]*x[12] + 2*x[6]*x[12] - x[12]^2 - x[12]*x[13]^2 + 
     x[5]*x[13]*x[14] - x[6]*x[13]*x[14] + x[12]*x[13]*x[14] - x[5]*x[14]^2)^
    ((4 - d)/2)*(-4*x[2]*x[3]*x[5] + 4*x[2]*x[4]*x[5] + 4*x[3]*x[4]*x[5] - 
     4*x[4]^2*x[5] - 4*x[4]*x[5]^2 - 4*x[2]^2*x[6] + 4*x[2]*x[3]*x[6] + 
     4*x[2]*x[4]*x[6] - 4*x[3]*x[4]*x[6] + 4*x[2]*x[5]*x[6] + 
     4*x[4]*x[5]*x[6] - 4*x[2]*x[6]^2 + x[5]^2*x[9]^2 - 2*x[5]*x[6]*x[9]^2 + 
     x[6]^2*x[9]^2 + 4*x[2]*x[3]*x[12] - 4*x[3]^2*x[12] - 4*x[2]*x[4]*x[12] + 
     4*x[3]*x[4]*x[12] + 4*x[3]*x[5]*x[12] + 4*x[4]*x[5]*x[12] + 
     4*x[2]*x[6]*x[12] + 4*x[3]*x[6]*x[12] - 4*x[5]*x[6]*x[12] - 
     2*x[5]*x[9]^2*x[12] - 2*x[6]*x[9]^2*x[12] - 4*x[3]*x[12]^2 + 
     x[9]^2*x[12]^2 + 2*x[2]*x[5]*x[9]*x[13] - 2*x[4]*x[5]*x[9]*x[13] - 
     2*x[2]*x[6]*x[9]*x[13] + 2*x[4]*x[6]*x[9]*x[13] - 
     2*x[2]*x[9]*x[12]*x[13] + 4*x[3]*x[9]*x[12]*x[13] - 
     2*x[4]*x[9]*x[12]*x[13] - 2*x[5]*x[9]*x[12]*x[13] - 
     2*x[6]*x[9]*x[12]*x[13] + 2*x[9]*x[12]^2*x[13] + x[2]^2*x[13]^2 - 
     2*x[2]*x[4]*x[13]^2 + x[4]^2*x[13]^2 - 2*x[2]*x[12]*x[13]^2 - 
     2*x[4]*x[12]*x[13]^2 + x[12]^2*x[13]^2 - 2*x[2]*x[5]*x[9]*x[14] - 
     2*x[3]*x[5]*x[9]*x[14] + 4*x[4]*x[5]*x[9]*x[14] + 2*x[5]^2*x[9]*x[14] - 
     2*x[2]*x[6]*x[9]*x[14] + 2*x[3]*x[6]*x[9]*x[14] - 
     2*x[5]*x[6]*x[9]*x[14] + 2*x[2]*x[9]*x[12]*x[14] - 
     2*x[3]*x[9]*x[12]*x[14] - 2*x[5]*x[9]*x[12]*x[14] - 
     2*x[2]^2*x[13]*x[14] + 2*x[2]*x[3]*x[13]*x[14] + 
     2*x[2]*x[4]*x[13]*x[14] - 2*x[3]*x[4]*x[13]*x[14] + 
     2*x[2]*x[5]*x[13]*x[14] + 2*x[4]*x[5]*x[13]*x[14] - 
     4*x[2]*x[6]*x[13]*x[14] + 2*x[2]*x[12]*x[13]*x[14] + 
     2*x[3]*x[12]*x[13]*x[14] - 2*x[5]*x[12]*x[13]*x[14] + x[2]^2*x[14]^2 - 
     2*x[2]*x[3]*x[14]^2 + x[3]^2*x[14]^2 - 2*x[2]*x[5]*x[14]^2 - 
     2*x[3]*x[5]*x[14]^2 + x[5]^2*x[14]^2)^((-5 + d)/2)*
   (-4*x[5]^2 + 4*y^2*x[5]^2 + 8*x[5]*x[6] - 8*y^2*x[5]*x[6] - 4*x[6]^2 + 
     4*y^2*x[6]^2 + 4*x[5]*x[10]*x[11] - 4*x[6]*x[10]*x[11] - 
     4*x[5]*x[11]^2 + 8*x[5]*x[12] - 8*y^2*x[5]*x[12] + 8*x[6]*x[12] - 
     8*y^2*x[6]*x[12] - 4*x[10]^2*x[12] + 4*x[10]*x[11]*x[12] - 4*x[12]^2 + 
     4*y^2*x[12]^2 - 4*y*x[5]*x[11]*x[13] + 4*y*x[6]*x[11]*x[13] + 
     8*y*x[10]*x[12]*x[13] - 4*y*x[11]*x[12]*x[13] + x[11]^2*x[13]^2 - 
     4*x[12]*x[13]^2 - 4*y*x[5]*x[10]*x[14] + 4*y*x[6]*x[10]*x[14] + 
     8*y*x[5]*x[11]*x[14] - 4*y*x[10]*x[12]*x[14] + 4*x[5]*x[13]*x[14] - 
     4*x[6]*x[13]*x[14] - 2*x[10]*x[11]*x[13]*x[14] + 4*x[12]*x[13]*x[14] - 
     4*x[5]*x[14]^2 + x[10]^2*x[14]^2)^((-5 + d)/2))/
  (2^(2*(-5 + 2*d))*Pi^5*Gamma[(-3 + d)/2]^3*Gamma[(-1 + d)/2]), 
 -((2^(7 - 3*d)*(-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*
    (4*x[3] - x[13]^2)^((3 - d)/2)*(-x[1]^2 + 2*x[1]*x[2] - x[2]^2 + 
      2*x[1]*x[3] + 2*x[2]*x[3] - x[3]^2 - x[3]*x[7]^2 - x[1]*x[7]*x[13] + 
      x[2]*x[7]*x[13] - x[3]*x[7]*x[13] - x[1]*x[13]^2 - 2*x[3]*x[7]*x[14] - 
      x[1]*x[13]*x[14] + x[2]*x[13]*x[14] - x[3]*x[13]*x[14] - x[3]*x[14]^2)^
     ((-4 + d)/2)*(-x[10]^2 + 4*x[12] - 4*y^2*x[12] + 2*y*x[10]*x[15] - 
      x[15]^2)^((4 - d)/2)*(-x[9]^2 + 4*x[11] - 4*y^2*x[11] + 
      2*y*x[9]*x[14] - x[14]^2 + 2*x[9]*x[15] - 2*y*x[14]*x[15] - x[15]^2)^
     ((4 - d)/2)*(-q^4 + q^4*y^2 + 2*q^2*x[6] - 2*q^2*y^2*x[6] - x[6]^2 + 
      y^2*x[6]^2 - q^2*x[10]^2 + 2*q^2*x[12] - 2*q^2*y^2*x[12] + 
      2*x[6]*x[12] - 2*y^2*x[6]*x[12] - x[12]^2 + y^2*x[12]^2 + 
      2*q^2*y*x[10]*x[15] - q^2*x[15]^2)^((-5 + d)/2)*
    (-4*x[5]^2 + 4*y^2*x[5]^2 - 4*y*x[5]*x[9]*x[10] + x[9]^2*x[10]^2 + 
      8*x[5]*x[11] - 8*y^2*x[5]*x[11] + 4*y*x[9]*x[10]*x[11] - 
      4*x[10]^2*x[11] - 4*x[11]^2 + 4*y^2*x[11]^2 + 8*x[5]*x[12] - 
      8*y^2*x[5]*x[12] - 4*x[9]^2*x[12] + 4*y*x[9]*x[10]*x[12] + 
      8*x[11]*x[12] - 8*y^2*x[11]*x[12] - 4*x[12]^2 + 4*y^2*x[12]^2 + 
      4*x[5]*x[10]*x[14] - 4*x[10]*x[11]*x[14] + 8*y*x[9]*x[12]*x[14] - 
      4*x[10]*x[12]*x[14] - 4*x[12]*x[14]^2 + 4*x[5]*x[9]*x[15] + 
      4*y*x[5]*x[10]*x[15] - 2*x[9]*x[10]^2*x[15] - 4*x[9]*x[11]*x[15] + 
      4*y*x[10]*x[11]*x[15] + 4*x[9]*x[12]*x[15] - 4*y*x[10]*x[12]*x[15] - 
      4*y*x[5]*x[14]*x[15] - 2*x[9]*x[10]*x[14]*x[15] + 
      4*y*x[11]*x[14]*x[15] - 4*y*x[12]*x[14]*x[15] - 4*x[5]*x[15]^2 + 
      x[10]^2*x[15]^2 + 2*x[10]*x[14]*x[15]^2 + x[14]^2*x[15]^2)^((-5 + d)/2)*
    (-4*x[3]^2 + 4*y^2*x[3]^2 + 8*x[3]*x[4] - 8*y^2*x[3]*x[4] - 4*x[4]^2 + 
      4*y^2*x[4]^2 - 4*x[3]*x[8]*x[9] + 4*x[4]*x[8]*x[9] - 4*x[4]*x[9]^2 + 
      8*x[3]*x[11] - 8*y^2*x[3]*x[11] + 8*x[4]*x[11] - 8*y^2*x[4]*x[11] - 
      4*x[8]^2*x[11] + 4*x[8]*x[9]*x[11] - 4*x[11]^2 + 4*y^2*x[11]^2 + 
      4*y*x[3]*x[9]*x[13] - 4*y*x[4]*x[9]*x[13] + 8*y*x[8]*x[11]*x[13] - 
      4*y*x[9]*x[11]*x[13] + x[9]^2*x[13]^2 - 4*x[11]*x[13]^2 + 
      4*y*x[3]*x[8]*x[14] - 4*y*x[4]*x[8]*x[14] + 4*y*x[3]*x[9]*x[14] + 
      4*y*x[4]*x[9]*x[14] + 4*y*x[8]*x[11]*x[14] - 4*y*x[9]*x[11]*x[14] - 
      4*x[3]*x[13]*x[14] + 4*x[4]*x[13]*x[14] - 2*x[8]*x[9]*x[13]*x[14] + 
      2*x[9]^2*x[13]*x[14] - 4*x[11]*x[13]*x[14] - 4*x[3]*x[14]^2 + 
      x[8]^2*x[14]^2 - 2*x[8]*x[9]*x[14]^2 + x[9]^2*x[14]^2 + 
      4*x[3]*x[8]*x[15] - 4*x[4]*x[8]*x[15] + 8*x[4]*x[9]*x[15] - 
      4*x[8]*x[11]*x[15] - 4*y*x[3]*x[13]*x[15] + 4*y*x[4]*x[13]*x[15] + 
      4*y*x[11]*x[13]*x[15] - 2*x[9]*x[13]^2*x[15] - 4*y*x[3]*x[14]*x[15] - 
      4*y*x[4]*x[14]*x[15] + 4*y*x[11]*x[14]*x[15] + 
      2*x[8]*x[13]*x[14]*x[15] - 4*x[9]*x[13]*x[14]*x[15] + 
      2*x[8]*x[14]^2*x[15] - 2*x[9]*x[14]^2*x[15] - 4*x[4]*x[15]^2 + 
      x[13]^2*x[15]^2 + 2*x[13]*x[14]*x[15]^2 + x[14]^2*x[15]^2)^
     ((-5 + d)/2))/(Pi^(11/2)*Gamma[(-3 + d)/2]^3*Gamma[(-2 + d)/2])), 
 (2^(3 - 2*d)*(-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*
   (4*x[11] - x[13]^2)^((3 - d)/2)*(-x[1]^2 + 2*x[1]*x[2] - x[2]^2 + 
     2*x[1]*x[11] + 2*x[2]*x[11] - x[7]^2*x[11] - x[11]^2 - x[1]*x[7]*x[13] + 
     x[2]*x[7]*x[13] - x[7]*x[11]*x[13] - x[1]*x[13]^2)^((-4 + d)/2)*
   (-x[10]^2 + 4*x[12] - 4*y^2*x[12] + 2*y*x[10]*x[14] - x[14]^2)^((4 - d)/2)*
   (4*x[5] - x[13]^2 + 2*x[13]*x[14] - x[14]^2)^((3 - d)/2)*
   (-q^4 + q^4*y^2 + 2*q^2*x[6] - 2*q^2*y^2*x[6] - x[6]^2 + y^2*x[6]^2 - 
     q^2*x[10]^2 + 2*q^2*x[12] - 2*q^2*y^2*x[12] + 2*x[6]*x[12] - 
     2*y^2*x[6]*x[12] - x[12]^2 + y^2*x[12]^2 + 2*q^2*y*x[10]*x[14] - 
     q^2*x[14]^2)^((-5 + d)/2)*(-x[3]^2 + 2*x[3]*x[4] - x[4]^2 + 
     2*x[3]*x[5] + 2*x[4]*x[5] - x[5]^2 - x[5]*x[8]^2 + x[3]*x[8]*x[13] - 
     x[4]*x[8]*x[13] - x[5]*x[8]*x[13] - x[4]*x[13]^2 - x[3]*x[8]*x[14] + 
     x[4]*x[8]*x[14] - x[5]*x[8]*x[14] + x[3]*x[13]*x[14] + 
     x[4]*x[13]*x[14] - x[5]*x[13]*x[14] - x[3]*x[14]^2)^((-4 + d)/2)*
   (-4*x[5]^2 + 4*y^2*x[5]^2 - 4*x[5]*x[9]*x[10] + 8*x[5]*x[11] - 
     8*y^2*x[5]*x[11] + 4*x[9]*x[10]*x[11] - 4*x[10]^2*x[11] - 4*x[11]^2 + 
     4*y^2*x[11]^2 + 8*x[5]*x[12] - 8*y^2*x[5]*x[12] - 4*x[9]^2*x[12] + 
     4*x[9]*x[10]*x[12] + 8*x[11]*x[12] - 8*y^2*x[11]*x[12] - 4*x[12]^2 + 
     4*y^2*x[12]^2 + 4*y*x[5]*x[10]*x[13] - 4*y*x[10]*x[11]*x[13] + 
     8*y*x[9]*x[12]*x[13] - 4*y*x[10]*x[12]*x[13] + x[10]^2*x[13]^2 - 
     4*x[12]*x[13]^2 + 4*y*x[5]*x[9]*x[14] - 4*y*x[9]*x[11]*x[14] + 
     8*y*x[10]*x[11]*x[14] - 4*y*x[9]*x[12]*x[14] - 4*x[5]*x[13]*x[14] - 
     2*x[9]*x[10]*x[13]*x[14] + 4*x[11]*x[13]*x[14] + 4*x[12]*x[13]*x[14] + 
     x[9]^2*x[14]^2 - 4*x[11]*x[14]^2)^((-5 + d)/2))/
  (Pi^5*Gamma[(-3 + d)/2]^2*Gamma[(-2 + d)/2]^2), 
 -((2^(3 - 2*d)*(-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*
    (-x[8]^2 + 4*x[11])^((3 - d)/2)*(-x[1]^2 + 2*x[1]*x[2] - x[2]^2 + 
      x[1]*x[7]*x[8] - x[2]*x[7]*x[8] - x[1]*x[8]^2 + 2*x[1]*x[11] + 
      2*x[2]*x[11] - x[7]^2*x[11] + x[7]*x[8]*x[11] - x[11]^2)^((-4 + d)/2)*
    (4*x[4] - x[13]^2)^((3 - d)/2)*(-x[3]^2 + 2*x[3]*x[4] - x[4]^2 - 
      x[4]*x[8]^2 + 2*x[3]*x[11] + 2*x[4]*x[11] - x[11]^2 - x[3]*x[8]*x[13] + 
      x[4]*x[8]*x[13] + x[8]*x[11]*x[13] - x[11]*x[13]^2)^((-4 + d)/2)*
    (-x[10]^2 + 4*x[12] - 4*y^2*x[12] + 2*y*x[10]*x[14] - x[14]^2)^
     ((4 - d)/2)*(-q^4 + q^4*y^2 + 2*q^2*x[6] - 2*q^2*y^2*x[6] - x[6]^2 + 
      y^2*x[6]^2 - q^2*x[10]^2 + 2*q^2*x[12] - 2*q^2*y^2*x[12] + 
      2*x[6]*x[12] - 2*y^2*x[6]*x[12] - x[12]^2 + y^2*x[12]^2 + 
      2*q^2*y*x[10]*x[14] - q^2*x[14]^2)^((-5 + d)/2)*
    (-4*x[4]^2 + 4*y^2*x[4]^2 + 8*x[4]*x[5] - 8*y^2*x[4]*x[5] - 4*x[5]^2 + 
      4*y^2*x[5]^2 + 4*x[4]*x[9]*x[10] - 4*x[5]*x[9]*x[10] - 4*x[4]*x[10]^2 + 
      8*x[4]*x[12] - 8*y^2*x[4]*x[12] + 8*x[5]*x[12] - 8*y^2*x[5]*x[12] - 
      4*x[9]^2*x[12] + 4*x[9]*x[10]*x[12] - 4*x[12]^2 + 4*y^2*x[12]^2 + 
      4*y*x[4]*x[10]*x[13] - 4*y*x[5]*x[10]*x[13] - 8*y*x[9]*x[12]*x[13] + 
      4*y*x[10]*x[12]*x[13] + x[10]^2*x[13]^2 - 4*x[12]*x[13]^2 - 
      4*y*x[4]*x[9]*x[14] + 4*y*x[5]*x[9]*x[14] + 8*y*x[4]*x[10]*x[14] - 
      4*y*x[9]*x[12]*x[14] - 4*x[4]*x[13]*x[14] + 4*x[5]*x[13]*x[14] + 
      2*x[9]*x[10]*x[13]*x[14] - 4*x[12]*x[13]*x[14] - 4*x[4]*x[14]^2 + 
      x[9]^2*x[14]^2)^((-5 + d)/2))/(Pi^5*Gamma[(-3 + d)/2]^2*
    Gamma[(-2 + d)/2]^2)), 
 -((2^(3 - 2*d)*(-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*
    (4*x[4] - x[13]^2)^((3 - d)/2)*(-x[8]^2 + 4*x[11] - 2*x[8]*x[14] - 
      x[14]^2)^((3 - d)/2)*(-x[10]^2 + 4*x[12] - 4*y^2*x[12] + 
      2*y*x[10]*x[14] - x[14]^2)^((4 - d)/2)*
    (-q^4 + q^4*y^2 + 2*q^2*x[6] - 2*q^2*y^2*x[6] - x[6]^2 + y^2*x[6]^2 - 
      q^2*x[10]^2 + 2*q^2*x[12] - 2*q^2*y^2*x[12] + 2*x[6]*x[12] - 
      2*y^2*x[6]*x[12] - x[12]^2 + y^2*x[12]^2 + 2*q^2*y*x[10]*x[14] - 
      q^2*x[14]^2)^((-5 + d)/2)*(-x[1]^2 + 2*x[1]*x[2] - x[2]^2 + 
      x[1]*x[7]*x[8] - x[2]*x[7]*x[8] - x[1]*x[8]^2 + 2*x[1]*x[11] + 
      2*x[2]*x[11] - x[7]^2*x[11] + x[7]*x[8]*x[11] - x[11]^2 + 
      x[1]*x[7]*x[14] - x[2]*x[7]*x[14] - x[1]*x[8]*x[14] - x[2]*x[8]*x[14] - 
      x[7]*x[11]*x[14] + x[8]*x[11]*x[14] - x[2]*x[14]^2)^((-4 + d)/2)*
    (-x[3]^2 + 2*x[3]*x[4] - x[4]^2 - x[4]*x[8]^2 + 2*x[3]*x[11] + 
      2*x[4]*x[11] - x[11]^2 + x[3]*x[8]*x[13] - x[4]*x[8]*x[13] - 
      x[8]*x[11]*x[13] - x[11]*x[13]^2 - 2*x[4]*x[8]*x[14] + 
      x[3]*x[13]*x[14] - x[4]*x[13]*x[14] - x[11]*x[13]*x[14] - x[4]*x[14]^2)^
     ((-4 + d)/2)*(-4*x[4]^2 + 4*y^2*x[4]^2 + 8*x[4]*x[5] - 8*y^2*x[4]*x[5] - 
      4*x[5]^2 + 4*y^2*x[5]^2 - 4*x[4]*x[9]*x[10] + 4*x[5]*x[9]*x[10] - 
      4*x[5]*x[10]^2 + 8*x[4]*x[12] - 8*y^2*x[4]*x[12] + 8*x[5]*x[12] - 
      8*y^2*x[5]*x[12] - 4*x[9]^2*x[12] + 4*x[9]*x[10]*x[12] - 4*x[12]^2 + 
      4*y^2*x[12]^2 + 4*y*x[4]*x[10]*x[13] - 4*y*x[5]*x[10]*x[13] + 
      8*y*x[9]*x[12]*x[13] - 4*y*x[10]*x[12]*x[13] + x[10]^2*x[13]^2 - 
      4*x[12]*x[13]^2 + 4*y*x[4]*x[9]*x[14] - 4*y*x[5]*x[9]*x[14] + 
      4*y*x[4]*x[10]*x[14] + 4*y*x[5]*x[10]*x[14] + 4*y*x[9]*x[12]*x[14] - 
      4*y*x[10]*x[12]*x[14] - 4*x[4]*x[13]*x[14] + 4*x[5]*x[13]*x[14] - 
      2*x[9]*x[10]*x[13]*x[14] + 2*x[10]^2*x[13]*x[14] - 
      4*x[12]*x[13]*x[14] - 4*x[4]*x[14]^2 + x[9]^2*x[14]^2 - 
      2*x[9]*x[10]*x[14]^2 + x[10]^2*x[14]^2)^((-5 + d)/2))/
   (Pi^5*Gamma[(-3 + d)/2]^2*Gamma[(-2 + d)/2]^2)), 
 -((2^(3 - 2*d)*(-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*
    (-x[10]^2 + 4*x[11])^((3 - d)/2)*(-x[1]^2 + 2*x[1]*x[2] - x[2]^2 + 
      x[1]*x[7]*x[10] - x[2]*x[7]*x[10] - x[1]*x[10]^2 + 2*x[1]*x[11] + 
      2*x[2]*x[11] - x[7]^2*x[11] + x[7]*x[10]*x[11] - x[11]^2)^((-4 + d)/2)*
    (4*x[11] - x[13]^2)^((3 - d)/2)*(-x[3]^2 + 2*x[3]*x[4] - x[4]^2 + 
      2*x[3]*x[11] + 2*x[4]*x[11] - x[8]^2*x[11] - x[11]^2 - 
      x[3]*x[8]*x[13] + x[4]*x[8]*x[13] - x[8]*x[11]*x[13] - x[3]*x[13]^2)^
     ((-4 + d)/2)*(-x[9]^2 + 4*x[12] - 4*y^2*x[12] + 2*y*x[9]*x[14] - 
      x[14]^2)^((4 - d)/2)*(-q^4 + q^4*y^2 + 2*q^2*x[5] - 2*q^2*y^2*x[5] - 
      x[5]^2 + y^2*x[5]^2 - q^2*x[9]^2 + 2*q^2*x[12] - 2*q^2*y^2*x[12] + 
      2*x[5]*x[12] - 2*y^2*x[5]*x[12] - x[12]^2 + y^2*x[12]^2 + 
      2*q^2*y*x[9]*x[14] - q^2*x[14]^2)^((-5 + d)/2)*
    (-4*x[6]^2 + 4*y^2*x[6]^2 - 4*y*x[6]*x[9]*x[10] + x[9]^2*x[10]^2 + 
      8*x[6]*x[11] - 8*y^2*x[6]*x[11] - 4*x[9]^2*x[11] + 
      4*y*x[9]*x[10]*x[11] - 4*x[11]^2 + 4*y^2*x[11]^2 + 8*x[6]*x[12] - 
      8*y^2*x[6]*x[12] + 4*y*x[9]*x[10]*x[12] - 4*x[10]^2*x[12] + 
      8*x[11]*x[12] - 8*y^2*x[11]*x[12] - 4*x[12]^2 + 4*y^2*x[12]^2 + 
      4*x[6]*x[9]*x[13] - 4*x[9]*x[11]*x[13] - 4*x[9]*x[12]*x[13] + 
      8*y*x[10]*x[12]*x[13] - 4*x[12]*x[13]^2 + 4*x[6]*x[10]*x[14] + 
      8*y*x[9]*x[11]*x[14] - 4*x[10]*x[11]*x[14] - 4*x[10]*x[12]*x[14] - 
      4*y*x[6]*x[13]*x[14] - 2*x[9]*x[10]*x[13]*x[14] + 
      4*y*x[11]*x[13]*x[14] + 4*y*x[12]*x[13]*x[14] - 4*x[11]*x[14]^2 + 
      x[13]^2*x[14]^2)^((-5 + d)/2))/(Pi^5*Gamma[(-3 + d)/2]^2*
    Gamma[(-2 + d)/2]^2)), 
 -(((-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*(4*x[4] - x[12]^2)^((3 - d)/2)*
    (4*x[1] - x[7]^2 - 2*x[7]*x[13] - x[13]^2)^((-3 + d)/2)*
    (-x[10]^2 + 4*x[11] - 4*y^2*x[11] + 2*y*x[10]*x[13] - x[13]^2)^
     ((4 - d)/2)*(-q^4 + q^4*y^2 + 2*q^2*x[6] - 2*q^2*y^2*x[6] - x[6]^2 + 
      y^2*x[6]^2 - q^2*x[10]^2 + 2*q^2*x[11] - 2*q^2*y^2*x[11] + 
      2*x[6]*x[11] - 2*y^2*x[6]*x[11] - x[11]^2 + y^2*x[11]^2 + 
      2*q^2*y*x[10]*x[13] - q^2*x[13]^2)^((-5 + d)/2)*
    (-x[2]^2 + 2*x[2]*x[3] - x[3]^2 + 2*x[2]*x[4] + 2*x[3]*x[4] - x[4]^2 - 
      x[4]*x[8]^2 - x[2]*x[8]*x[12] + x[3]*x[8]*x[12] - x[4]*x[8]*x[12] - 
      x[2]*x[12]^2 - 2*x[4]*x[8]*x[13] - x[2]*x[12]*x[13] + 
      x[3]*x[12]*x[13] - x[4]*x[12]*x[13] - x[4]*x[13]^2)^((-4 + d)/2)*
    (-4*x[4]^2 + 4*y^2*x[4]^2 + 8*x[4]*x[5] - 8*y^2*x[4]*x[5] - 4*x[5]^2 + 
      4*y^2*x[5]^2 - 4*x[4]*x[9]*x[10] + 4*x[5]*x[9]*x[10] - 4*x[5]*x[10]^2 + 
      8*x[4]*x[11] - 8*y^2*x[4]*x[11] + 8*x[5]*x[11] - 8*y^2*x[5]*x[11] - 
      4*x[9]^2*x[11] + 4*x[9]*x[10]*x[11] - 4*x[11]^2 + 4*y^2*x[11]^2 + 
      4*y*x[4]*x[10]*x[12] - 4*y*x[5]*x[10]*x[12] + 8*y*x[9]*x[11]*x[12] - 
      4*y*x[10]*x[11]*x[12] + x[10]^2*x[12]^2 - 4*x[11]*x[12]^2 + 
      4*y*x[4]*x[9]*x[13] - 4*y*x[5]*x[9]*x[13] + 4*y*x[4]*x[10]*x[13] + 
      4*y*x[5]*x[10]*x[13] + 4*y*x[9]*x[11]*x[13] - 4*y*x[10]*x[11]*x[13] - 
      4*x[4]*x[12]*x[13] + 4*x[5]*x[12]*x[13] - 2*x[9]*x[10]*x[12]*x[13] + 
      2*x[10]^2*x[12]*x[13] - 4*x[11]*x[12]*x[13] - 4*x[4]*x[13]^2 + 
      x[9]^2*x[13]^2 - 2*x[9]*x[10]*x[13]^2 + x[10]^2*x[13]^2)^((-5 + d)/2))/
   (2^(3*(-2 + d))*Pi^(9/2)*Gamma[(-3 + d)/2]^2*Gamma[(-2 + d)/2]*
    Gamma[(-1 + d)/2])), 
 -(((-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*
    (-x[10]^2 + 4*x[11] - 4*y^2*x[11] + 2*y*x[10]*x[13] - x[13]^2)^
     ((4 - d)/2)*(-q^4 + q^4*y^2 + 2*q^2*x[6] - 2*q^2*y^2*x[6] - x[6]^2 + 
      y^2*x[6]^2 - q^2*x[10]^2 + 2*q^2*x[11] - 2*q^2*y^2*x[11] + 
      2*x[6]*x[11] - 2*y^2*x[6]*x[11] - x[11]^2 + y^2*x[11]^2 + 
      2*q^2*y*x[10]*x[13] - q^2*x[13]^2)^((-5 + d)/2)*
    (-x[1]^2 + 2*x[1]*x[2] - x[2]^2 + 2*x[1]*x[3] + 2*x[2]*x[3] - x[3]^2 - 
      x[3]*x[7]^2 + x[1]*x[7]*x[8] - x[2]*x[7]*x[8] + x[3]*x[7]*x[8] - 
      x[1]*x[8]^2 + x[1]*x[7]*x[12] - x[2]*x[7]*x[12] + x[3]*x[7]*x[12] - 
      2*x[1]*x[8]*x[12] - x[1]*x[12]^2 - 2*x[3]*x[7]*x[13] + 
      x[1]*x[8]*x[13] - x[2]*x[8]*x[13] + x[3]*x[8]*x[13] + 
      x[1]*x[12]*x[13] - x[2]*x[12]*x[13] + x[3]*x[12]*x[13] - x[3]*x[13]^2)^
     ((-4 + d)/2)*(-4*x[4]^2 + 4*y^2*x[4]^2 + 8*x[4]*x[5] - 8*y^2*x[4]*x[5] - 
      4*x[5]^2 + 4*y^2*x[5]^2 + 4*x[4]*x[9]*x[10] - 4*x[5]*x[9]*x[10] - 
      4*x[4]*x[10]^2 + 8*x[4]*x[11] - 8*y^2*x[4]*x[11] + 8*x[5]*x[11] - 
      8*y^2*x[5]*x[11] - 4*x[9]^2*x[11] + 4*x[9]*x[10]*x[11] - 4*x[11]^2 + 
      4*y^2*x[11]^2 - 4*y*x[4]*x[10]*x[12] + 4*y*x[5]*x[10]*x[12] + 
      8*y*x[9]*x[11]*x[12] - 4*y*x[10]*x[11]*x[12] + x[10]^2*x[12]^2 - 
      4*x[11]*x[12]^2 - 4*y*x[4]*x[9]*x[13] + 4*y*x[5]*x[9]*x[13] + 
      8*y*x[4]*x[10]*x[13] - 4*y*x[9]*x[11]*x[13] + 4*x[4]*x[12]*x[13] - 
      4*x[5]*x[12]*x[13] - 2*x[9]*x[10]*x[12]*x[13] + 4*x[11]*x[12]*x[13] - 
      4*x[4]*x[13]^2 + x[9]^2*x[13]^2)^((-5 + d)/2))/
   (2^(3*(-2 + d))*Pi^(9/2)*Gamma[(-3 + d)/2]^2*Gamma[(-2 + d)/2]*
    Gamma[(-1 + d)/2])), 
 -(((-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*(-x[9]^2 + 4*x[11])^((3 - d)/2)*
    (-x[4]^2 + 2*x[4]*x[5] - x[5]^2 + x[4]*x[8]*x[9] - x[5]*x[8]*x[9] - 
      x[4]*x[9]^2 + 2*x[4]*x[11] + 2*x[5]*x[11] - x[8]^2*x[11] + 
      x[8]*x[9]*x[11] - x[11]^2)^((-4 + d)/2)*(4*x[10] - x[12]^2)^((3 - d)/2)*
    (4*x[1] - x[6]^2 + 2*x[6]*x[12] - x[12]^2)^((-3 + d)/2)*
    (-q^4 + q^4*y^2 - q^2*x[9]^2 + 2*q^2*x[10] - 2*q^2*y^2*x[10] - x[10]^2 + 
      y^2*x[10]^2 + 2*q^2*x[11] - 2*q^2*y^2*x[11] + 2*x[10]*x[11] - 
      2*y^2*x[10]*x[11] - x[11]^2 + y^2*x[11]^2 - 2*q^2*y*x[9]*x[12] - 
      q^2*x[12]^2)^((-5 + d)/2)*(-x[2]^2 + 2*x[2]*x[3] - x[3]^2 + 
      2*x[2]*x[10] + 2*x[3]*x[10] - x[7]^2*x[10] - x[10]^2 + 
      x[2]*x[7]*x[12] - x[3]*x[7]*x[12] + x[7]*x[10]*x[12] - x[2]*x[12]^2)^
     ((-4 + d)/2))/(2^(2*(-1 + d))*Pi^4*Gamma[(-3 + d)/2]*Gamma[(-2 + d)/2]^2*
    Gamma[(-1 + d)/2])), 
 -(((-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*(4*x[10] - x[12]^2)^((3 - d)/2)*
    (-x[2]^2 + 2*x[2]*x[3] - x[3]^2 + 2*x[2]*x[10] + 2*x[3]*x[10] - 
      x[7]^2*x[10] - x[10]^2 - x[2]*x[7]*x[12] + x[3]*x[7]*x[12] - 
      x[7]*x[10]*x[12] - x[2]*x[12]^2)^((-4 + d)/2)*
    (4*x[1] - x[6]^2 - 2*x[6]*x[13] - x[13]^2)^((-3 + d)/2)*
    (-x[9]^2 + 4*x[11] - 4*y^2*x[11] - 2*y*x[9]*x[13] - x[13]^2)^((4 - d)/2)*
    (-q^4 + q^4*y^2 + 2*q^2*x[5] - 2*q^2*y^2*x[5] - x[5]^2 + y^2*x[5]^2 - 
      q^2*x[9]^2 + 2*q^2*x[11] - 2*q^2*y^2*x[11] + 2*x[5]*x[11] - 
      2*y^2*x[5]*x[11] - x[11]^2 + y^2*x[11]^2 - 2*q^2*y*x[9]*x[13] - 
      q^2*x[13]^2)^((-5 + d)/2)*(-4*x[4]^2 + 4*y^2*x[4]^2 + 
      4*x[4]*x[8]*x[9] + 8*x[4]*x[10] - 8*y^2*x[4]*x[10] - 
      4*x[8]*x[9]*x[10] - 4*x[9]^2*x[10] - 4*x[10]^2 + 4*y^2*x[10]^2 + 
      8*x[4]*x[11] - 8*y^2*x[4]*x[11] - 4*x[8]^2*x[11] - 4*x[8]*x[9]*x[11] + 
      8*x[10]*x[11] - 8*y^2*x[10]*x[11] - 4*x[11]^2 + 4*y^2*x[11]^2 - 
      4*y*x[4]*x[9]*x[12] + 4*y*x[9]*x[10]*x[12] + 8*y*x[8]*x[11]*x[12] + 
      4*y*x[9]*x[11]*x[12] + x[9]^2*x[12]^2 - 4*x[11]*x[12]^2 + 
      4*y*x[4]*x[8]*x[13] - 4*y*x[8]*x[10]*x[13] - 8*y*x[9]*x[10]*x[13] - 
      4*y*x[8]*x[11]*x[13] - 4*x[4]*x[12]*x[13] + 2*x[8]*x[9]*x[12]*x[13] + 
      4*x[10]*x[12]*x[13] + 4*x[11]*x[12]*x[13] + x[8]^2*x[13]^2 - 
      4*x[10]*x[13]^2)^((-5 + d)/2))/(2^(3*(-2 + d))*Pi^(9/2)*
    Gamma[(-3 + d)/2]^2*Gamma[(-2 + d)/2]*Gamma[(-1 + d)/2])), 
 ((-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*(4*x[10] - x[12]^2)^((3 - d)/2)*
   (-x[2]^2 + 2*x[2]*x[3] - x[3]^2 + 2*x[2]*x[10] + 2*x[3]*x[10] - 
     x[7]^2*x[10] - x[10]^2 - x[2]*x[7]*x[12] + x[3]*x[7]*x[12] - 
     x[7]*x[10]*x[12] - x[2]*x[12]^2)^((-4 + d)/2)*
   (4*x[1] - x[6]^2 - 2*x[6]*x[13] - x[13]^2)^((-3 + d)/2)*
   (-x[9]^2 + 4*x[11] - 4*y^2*x[11] - 2*y*x[9]*x[13] - x[13]^2)^((4 - d)/2)*
   (-q^4 + q^4*y^2 + 2*q^2*x[5] - 2*q^2*y^2*x[5] - x[5]^2 + y^2*x[5]^2 - 
     q^2*x[9]^2 + 2*q^2*x[11] - 2*q^2*y^2*x[11] + 2*x[5]*x[11] - 
     2*y^2*x[5]*x[11] - x[11]^2 + y^2*x[11]^2 - 2*q^2*y*x[9]*x[13] - 
     q^2*x[13]^2)^((-5 + d)/2)*(-4*x[4]^2 + 4*y^2*x[4]^2 + 
     4*y*x[4]*x[8]*x[9] + x[8]^2*x[9]^2 + 8*x[4]*x[10] - 8*y^2*x[4]*x[10] - 
     4*y*x[8]*x[9]*x[10] - 4*x[9]^2*x[10] - 4*x[10]^2 + 4*y^2*x[10]^2 + 
     8*x[4]*x[11] - 8*y^2*x[4]*x[11] - 4*x[8]^2*x[11] - 4*y*x[8]*x[9]*x[11] + 
     8*x[10]*x[11] - 8*y^2*x[10]*x[11] - 4*x[11]^2 + 4*y^2*x[11]^2 - 
     4*x[4]*x[9]*x[12] + 4*x[9]*x[10]*x[12] + 8*y*x[8]*x[11]*x[12] + 
     4*x[9]*x[11]*x[12] - 4*x[11]*x[12]^2 + 4*x[4]*x[8]*x[13] - 
     4*x[8]*x[10]*x[13] - 8*y*x[9]*x[10]*x[13] - 4*x[8]*x[11]*x[13] - 
     4*y*x[4]*x[12]*x[13] + 2*x[8]*x[9]*x[12]*x[13] + 4*y*x[10]*x[12]*x[13] + 
     4*y*x[11]*x[12]*x[13] - 4*x[10]*x[13]^2 + x[12]^2*x[13]^2)^((-5 + d)/2))/
  (2^(3*(-2 + d))*Pi^(9/2)*Gamma[(-3 + d)/2]^2*Gamma[(-2 + d)/2]*
   Gamma[(-1 + d)/2]), (2^(5 - 3*d)*(-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*
   (-x[9]^2 + 4*x[10])^((3 - d)/2)*(-x[3]^2 + 2*x[3]*x[4] - x[4]^2 + 
     x[3]*x[8]*x[9] - x[4]*x[8]*x[9] - x[3]*x[9]^2 + 2*x[3]*x[10] + 
     2*x[4]*x[10] - x[8]^2*x[10] + x[8]*x[9]*x[10] - x[10]^2)^((-4 + d)/2)*
   (4*x[1] - x[6]^2 - 2*x[6]*x[11] - x[11]^2)^((-3 + d)/2)*
   (4*x[2] - x[7]^2 - 2*x[7]*x[11] - x[11]^2)^((-3 + d)/2)*
   (-q^4 + q^4*y^2 + 2*q^2*x[5] - 2*q^2*y^2*x[5] - x[5]^2 + y^2*x[5]^2 - 
     q^2*x[9]^2 + 2*q^2*x[10] - 2*q^2*y^2*x[10] + 2*x[5]*x[10] - 
     2*y^2*x[5]*x[10] - x[10]^2 + y^2*x[10]^2 + 2*q^2*y*x[9]*x[11] - 
     q^2*x[11]^2)^((-5 + d)/2))/(Pi^(7/2)*Gamma[(-3 + d)/2]*Gamma[(-2 + d)/2]*
   Gamma[(-1 + d)/2]^2), (2^(9 - 4*d)*(-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*
   (4*x[2] - x[7]^2 - 2*x[7]*x[11] - x[11]^2)^((-3 + d)/2)*
   (4*x[1] - x[6]^2 - 2*x[6]*x[12] - x[12]^2)^((-3 + d)/2)*
   (-x[9]^2 + 4*x[10] - 4*y^2*x[10] + 2*y*x[9]*x[12] - x[12]^2)^((4 - d)/2)*
   (-q^4 + q^4*y^2 + 2*q^2*x[5] - 2*q^2*y^2*x[5] - x[5]^2 + y^2*x[5]^2 - 
     q^2*x[9]^2 + 2*q^2*x[10] - 2*q^2*y^2*x[10] + 2*x[5]*x[10] - 
     2*y^2*x[5]*x[10] - x[10]^2 + y^2*x[10]^2 + 2*q^2*y*x[9]*x[12] - 
     q^2*x[12]^2)^((-5 + d)/2)*(-4*x[3]^2 + 4*y^2*x[3]^2 + 8*x[3]*x[4] - 
     8*y^2*x[3]*x[4] - 4*x[4]^2 + 4*y^2*x[4]^2 + 4*x[3]*x[8]*x[9] - 
     4*x[4]*x[8]*x[9] - 4*x[3]*x[9]^2 + 8*x[3]*x[10] - 8*y^2*x[3]*x[10] + 
     8*x[4]*x[10] - 8*y^2*x[4]*x[10] - 4*x[8]^2*x[10] + 4*x[8]*x[9]*x[10] - 
     4*x[10]^2 + 4*y^2*x[10]^2 - 4*y*x[3]*x[9]*x[11] + 4*y*x[4]*x[9]*x[11] + 
     8*y*x[8]*x[10]*x[11] - 4*y*x[9]*x[10]*x[11] + x[9]^2*x[11]^2 - 
     4*x[10]*x[11]^2 - 4*y*x[3]*x[8]*x[12] + 4*y*x[4]*x[8]*x[12] + 
     8*y*x[3]*x[9]*x[12] - 4*y*x[8]*x[10]*x[12] + 4*x[3]*x[11]*x[12] - 
     4*x[4]*x[11]*x[12] - 2*x[8]*x[9]*x[11]*x[12] + 4*x[10]*x[11]*x[12] - 
     4*x[3]*x[12]^2 + x[8]^2*x[12]^2)^((-5 + d)/2))/
  (Pi^4*Gamma[(-3 + d)/2]^2*Gamma[(-1 + d)/2]^2), 
 -((2^(9 - 4*d)*(-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*
    (4*x[2] - x[7]^2 - 2*x[7]*x[11] - x[11]^2)^((-3 + d)/2)*
    (4*x[1] - x[6]^2 - 2*x[6]*x[12] - x[12]^2)^((-3 + d)/2)*
    (-x[9]^2 + 4*x[10] - 4*y^2*x[10] + 2*y*x[9]*x[12] - x[12]^2)^((4 - d)/2)*
    (-q^4 + q^4*y^2 + 2*q^2*x[5] - 2*q^2*y^2*x[5] - x[5]^2 + y^2*x[5]^2 - 
      q^2*x[9]^2 + 2*q^2*x[10] - 2*q^2*y^2*x[10] + 2*x[5]*x[10] - 
      2*y^2*x[5]*x[10] - x[10]^2 + y^2*x[10]^2 + 2*q^2*y*x[9]*x[12] - 
      q^2*x[12]^2)^((-5 + d)/2)*(-4*x[3]^2 + 4*y^2*x[3]^2 + 8*x[3]*x[4] - 
      8*y^2*x[3]*x[4] - 4*x[4]^2 + 4*y^2*x[4]^2 + 4*y*x[3]*x[8]*x[9] - 
      4*y*x[4]*x[8]*x[9] - 4*x[3]*x[9]^2 + x[8]^2*x[9]^2 + 8*x[3]*x[10] - 
      8*y^2*x[3]*x[10] + 8*x[4]*x[10] - 8*y^2*x[4]*x[10] - 4*x[8]^2*x[10] + 
      4*y*x[8]*x[9]*x[10] - 4*x[10]^2 + 4*y^2*x[10]^2 - 4*x[3]*x[9]*x[11] + 
      4*x[4]*x[9]*x[11] + 8*y*x[8]*x[10]*x[11] - 4*x[9]*x[10]*x[11] - 
      4*x[10]*x[11]^2 - 4*x[3]*x[8]*x[12] + 4*x[4]*x[8]*x[12] + 
      8*y*x[3]*x[9]*x[12] - 4*x[8]*x[10]*x[12] + 4*y*x[3]*x[11]*x[12] - 
      4*y*x[4]*x[11]*x[12] - 2*x[8]*x[9]*x[11]*x[12] + 
      4*y*x[10]*x[11]*x[12] - 4*x[3]*x[12]^2 + x[11]^2*x[12]^2)^((-5 + d)/2))/
   (Pi^4*Gamma[(-3 + d)/2]^2*Gamma[(-1 + d)/2]^2)), 
 (2^(3 - 2*d)*(-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*
   (-x[7]^2 + 4*x[10])^((3 - d)/2)*(-x[1]^2 + 2*x[1]*x[2] - x[2]^2 + 
     x[1]*x[6]*x[7] - x[2]*x[6]*x[7] - x[1]*x[7]^2 + 2*x[1]*x[10] + 
     2*x[2]*x[10] - x[6]^2*x[10] + x[6]*x[7]*x[10] - x[10]^2)^((-4 + d)/2)*
   (4*x[11] - x[13]^2)^((3 - d)/2)*(-x[3]^2 + 2*x[3]*x[10] - x[10]^2 + 
     2*x[3]*x[11] - x[7]^2*x[11] + 2*x[10]*x[11] - x[11]^2 + 
     x[3]*x[7]*x[13] - x[7]*x[10]*x[13] - x[7]*x[11]*x[13] - x[10]*x[13]^2)^
    ((-4 + d)/2)*(-x[9]^2 + 4*x[12] - 4*y^2*x[12] + 2*y*x[9]*x[14] - x[14]^2)^
    ((4 - d)/2)*(-q^4 + q^4*y^2 + 2*q^2*x[5] - 2*q^2*y^2*x[5] - x[5]^2 + 
     y^2*x[5]^2 - q^2*x[9]^2 + 2*q^2*x[12] - 2*q^2*y^2*x[12] + 2*x[5]*x[12] - 
     2*y^2*x[5]*x[12] - x[12]^2 + y^2*x[12]^2 + 2*q^2*y*x[9]*x[14] - 
     q^2*x[14]^2)^((-5 + d)/2)*(-4*x[4]^2 + 4*y^2*x[4]^2 - 4*x[4]*x[8]*x[9] + 
     8*x[4]*x[11] - 8*y^2*x[4]*x[11] + 4*x[8]*x[9]*x[11] - 4*x[9]^2*x[11] - 
     4*x[11]^2 + 4*y^2*x[11]^2 + 8*x[4]*x[12] - 8*y^2*x[4]*x[12] - 
     4*x[8]^2*x[12] + 4*x[8]*x[9]*x[12] + 8*x[11]*x[12] - 8*y^2*x[11]*x[12] - 
     4*x[12]^2 + 4*y^2*x[12]^2 + 4*y*x[4]*x[9]*x[13] - 4*y*x[9]*x[11]*x[13] + 
     8*y*x[8]*x[12]*x[13] - 4*y*x[9]*x[12]*x[13] + x[9]^2*x[13]^2 - 
     4*x[12]*x[13]^2 + 4*y*x[4]*x[8]*x[14] - 4*y*x[8]*x[11]*x[14] + 
     8*y*x[9]*x[11]*x[14] - 4*y*x[8]*x[12]*x[14] - 4*x[4]*x[13]*x[14] - 
     2*x[8]*x[9]*x[13]*x[14] + 4*x[11]*x[13]*x[14] + 4*x[12]*x[13]*x[14] + 
     x[8]^2*x[14]^2 - 4*x[11]*x[14]^2)^((-5 + d)/2))/
  (Pi^5*Gamma[(-3 + d)/2]^2*Gamma[(-2 + d)/2]^2), 
 -((2^(3 - 2*d)*(-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*
    (4*x[10] - x[13]^2)^((3 - d)/2)*(-x[1]^2 + 2*x[1]*x[2] - x[2]^2 + 
      2*x[1]*x[10] + 2*x[2]*x[10] - x[6]^2*x[10] - x[10]^2 - 
      x[1]*x[6]*x[13] + x[2]*x[6]*x[13] - x[6]*x[10]*x[13] - x[1]*x[13]^2)^
     ((-4 + d)/2)*(4*x[11] - x[14]^2)^((3 - d)/2)*
    (-x[8]^2 + 4*x[12] - 4*y^2*x[12] + 2*y*x[8]*x[14] - x[14]^2)^((4 - d)/2)*
    (-q^4 + q^4*y^2 - q^2*x[8]^2 + 2*q^2*x[11] - 2*q^2*y^2*x[11] - x[11]^2 + 
      y^2*x[11]^2 + 2*q^2*x[12] - 2*q^2*y^2*x[12] + 2*x[11]*x[12] - 
      2*y^2*x[11]*x[12] - x[12]^2 + y^2*x[12]^2 + 2*q^2*y*x[8]*x[14] - 
      q^2*x[14]^2)^((-5 + d)/2)*(-x[4]^2 + 2*x[4]*x[5] - x[5]^2 + 
      2*x[4]*x[11] + 2*x[5]*x[11] - x[9]^2*x[11] - x[11]^2 + 
      x[4]*x[9]*x[14] - x[5]*x[9]*x[14] - x[9]*x[11]*x[14] - x[5]*x[14]^2)^
     ((-4 + d)/2)*(-4*x[3]^2 + 4*y^2*x[3]^2 - 4*x[3]*x[7]*x[8] + 
      8*x[3]*x[10] - 8*y^2*x[3]*x[10] + 4*x[7]*x[8]*x[10] - 4*x[8]^2*x[10] - 
      4*x[10]^2 + 4*y^2*x[10]^2 + 8*x[3]*x[12] - 8*y^2*x[3]*x[12] - 
      4*x[7]^2*x[12] + 4*x[7]*x[8]*x[12] + 8*x[10]*x[12] - 
      8*y^2*x[10]*x[12] - 4*x[12]^2 + 4*y^2*x[12]^2 + 4*y*x[3]*x[8]*x[13] - 
      4*y*x[8]*x[10]*x[13] + 8*y*x[7]*x[12]*x[13] - 4*y*x[8]*x[12]*x[13] + 
      x[8]^2*x[13]^2 - 4*x[12]*x[13]^2 + 4*y*x[3]*x[7]*x[14] - 
      4*y*x[7]*x[10]*x[14] + 8*y*x[8]*x[10]*x[14] - 4*y*x[7]*x[12]*x[14] - 
      4*x[3]*x[13]*x[14] - 2*x[7]*x[8]*x[13]*x[14] + 4*x[10]*x[13]*x[14] + 
      4*x[12]*x[13]*x[14] + x[7]^2*x[14]^2 - 4*x[10]*x[14]^2)^((-5 + d)/2))/
   (Pi^5*Gamma[(-3 + d)/2]^2*Gamma[(-2 + d)/2]^2)), 
 -((2^(3 - 2*d)*(-(q^2*(-1 + y)*(1 + y)))^((4 - d)/2)*
    (4*x[10] - x[13]^2)^((3 - d)/2)*(-x[1]^2 + 2*x[1]*x[2] - x[2]^2 + 
      2*x[1]*x[10] + 2*x[2]*x[10] - x[6]^2*x[10] - x[10]^2 - 
      x[1]*x[6]*x[13] + x[2]*x[6]*x[13] - x[6]*x[10]*x[13] - x[1]*x[13]^2)^
     ((-4 + d)/2)*(-x[9]^2 + 4*x[12] - 4*y^2*x[12] + 2*y*x[9]*x[14] - 
      x[14]^2)^((4 - d)/2)*(4*x[11] - x[13]^2 + 2*x[13]*x[14] - x[14]^2)^
     ((3 - d)/2)*(-q^4 + q^4*y^2 + 2*q^2*x[5] - 2*q^2*y^2*x[5] - x[5]^2 + 
      y^2*x[5]^2 - q^2*x[9]^2 + 2*q^2*x[12] - 2*q^2*y^2*x[12] + 
      2*x[5]*x[12] - 2*y^2*x[5]*x[12] - x[12]^2 + y^2*x[12]^2 + 
      2*q^2*y*x[9]*x[14] - q^2*x[14]^2)^((-5 + d)/2)*
    (-x[3]^2 + 2*x[3]*x[4] - x[4]^2 + 2*x[3]*x[11] + 2*x[4]*x[11] - 
      x[8]^2*x[11] - x[11]^2 + x[3]*x[8]*x[13] - x[4]*x[8]*x[13] - 
      x[8]*x[11]*x[13] - x[4]*x[13]^2 - x[3]*x[8]*x[14] + x[4]*x[8]*x[14] - 
      x[8]*x[11]*x[14] + x[3]*x[13]*x[14] + x[4]*x[13]*x[14] - 
      x[11]*x[13]*x[14] - x[3]*x[14]^2)^((-4 + d)/2)*
    (4*x[7]*x[9]*x[10] - 4*x[9]^2*x[10] - 4*x[10]^2 + 4*y^2*x[10]^2 - 
      4*x[7]*x[9]*x[11] + 8*x[10]*x[11] - 8*y^2*x[10]*x[11] - 4*x[11]^2 + 
      4*y^2*x[11]^2 - 4*x[7]^2*x[12] + 4*x[7]*x[9]*x[12] + 8*x[10]*x[12] - 
      8*y^2*x[10]*x[12] + 8*x[11]*x[12] - 8*y^2*x[11]*x[12] - 4*x[12]^2 + 
      4*y^2*x[12]^2 - 4*y*x[9]*x[10]*x[13] + 4*y*x[9]*x[11]*x[13] + 
      8*y*x[7]*x[12]*x[13] - 4*y*x[9]*x[12]*x[13] + x[9]^2*x[13]^2 - 
      4*x[12]*x[13]^2 - 4*y*x[7]*x[10]*x[14] + 8*y*x[9]*x[10]*x[14] + 
      4*y*x[7]*x[11]*x[14] - 4*y*x[7]*x[12]*x[14] - 2*x[7]*x[9]*x[13]*x[14] + 
      4*x[10]*x[13]*x[14] - 4*x[11]*x[13]*x[14] + 4*x[12]*x[13]*x[14] + 
      x[7]^2*x[14]^2 - 4*x[10]*x[14]^2)^((-5 + d)/2))/
   (Pi^5*Gamma[(-3 + d)/2]^2*Gamma[(-2 + d)/2]^2))}

